Beyond the Agent Harness: Boundary Criteria for Software-Factory Orchestration - A Single-Operator Case Study

Several recent systems add a layer above the coding-agent harness that organises many agent runs into continuous delivery. The existence of such a layer is not our contribution. What is missing is a rule for deciding which layer a mechanism or a failure belongs to. We propose boundary criteria based on an operational definition of a run. A mechanism confined to one run belongs to the agent harness. One that coordinates runs, hands state from one run to a later one, or is updated from run outcomes belongs to a factory harness. One that must change with the application domain belongs to the domain layer. Two residual tests assign infrastructure and model causes. For failures, we code where the defect originated, which control failed to stop it, and where it was fixed as three separate fields, and we require positive evidence before attributing a failure to the environment. We developed the criteria on documented failures from a single operator's pipeline serving six projects and on 26 components of three published systems. We then froze them and had two model coders of the same family apply them to the same descriptions of 46 held-out units. They agreed on all 26 mechanism layers and on 18-19 of 20 incident fields (kappa 0.86-0.93), but both coders recorded the incident as undetermined or unrecorded in 8-13 of the 20 cases per field, and each flagged half of all units as ambiguous, mostly for missing information. The check exposed conflicts in the rules; a revision that separates mechanism classification from incident attribution resolves them but, in a sensitivity re-coding, agreed less (kappa 0.78-0.93). Agreement here is neither accuracy nor usefulness, and human coders have not yet been tested. Case evidence and seven hypotheses are reported as preliminary.

==> anc/README.md <==
# Ancillary files

Ancillary material for "Beyond the Agent Harness: Boundary Criteria for
Software-Factory Orchestration - A Single-Operator Case Study".

## e1/  (Section 5.1, Table 2, Figure 3)
- results.csv    48 valid runs: case, repeat, backend, strict_first_pass,
                 strict_final_pass, model_rounds, executor_seconds,
                 functional_tests_pass, failure_reasons. Case labels as in
                 the paper (An, Pl, Df, Cs).
- cases.csv      stage, variant, repair budget and category of each case.
                 Only Df3 and Cs3 have a repair budget of 2; the grader
                 correction re-ran exactly these (2 cases x 2 repeats x 2
                 backends = 8 runs) and re-graded the other 40.
- e1_stats.py    recomputes medians, P95 (nearest rank), strict-rule counts,
                 functional acceptance, paired differences and the
                 Clopper-Pearson bounds. Standard library only:
                 python e1_stats.py results.csv
- adjudicate.py  reference copy of the grader-correction step; it imports the
                 benchmark runner, which depends on unreleased infrastructure,
                 so it documents the logic and is not runnable on its own.
Functional tests were also run in the infrastructure case Cs2 (no product
change); the paper's 10/10 counts the write runs Df1-Df3, Cs1 and Cs3 only.

## reliability/  (Sections 6.2-6.3, Table 7)
- heldout_units.json      46 units (M01-M26 mechanisms, I01-I20 incidents)
                          with source key, PDF page, system and the neutral
                          description the coders saw.
- codebook_v1_0.md        manual v1.0, frozen 2026-11-03.
- codebook_v1_1.md        manual v1.1, frozen 2026-11-03 after the v1.0 check.
- codes_v1_0_coder{A,B}.json   codes under v1.0 (main result, Table 7a/b).
- codes_v1_1_coder{C,D}.json   codes under v1.1 (sensitivity, Table 7c).
- reliability.py          agreement, Cohen's kappa, bootstrap CIs (numpy):
    python reliability.py codes_v1_0_coderA.json codes_v1_0_coderB.json
    python reliability.py codes_v1_0_coderA.json codes_v1_0_coderB.json --exclude I11,I12,I13,I14,I15
    python reliability.py codes_v1_1_coderC.json codes_v1_1_coderD.json
All coders were fresh model instances of one model family. Each received only
its manual and heldout_units.json, and saw neither the other codes, the source
papers nor the paper.

SHA256SUMS lists the SHA-256 of every file.

Names of third-party products and models in heldout_units.json and in the
coders' notes refer to systems described in the cited published sources. They
are kept verbatim because they are part of what the coders saw; they do not
refer to System F, whose components are not named in the paper or here.


==> anc/SHA256SUMS <==
26be7efe28c10b1e240583973a1741b6568bb9658e06ebe00053a0786727283c  ./README.md
a1dbc648308e993caa4c135def52bb1b944aa3feca7fb97b6c759488aa68eef8  ./e1/adjudicate.py
27beafb49d69581e22eaed584813d8cfcf0e2d5a9047d35c0b9de3e251088f65  ./e1/cases.csv
75c17f7f3e45d711cb2b8f1d822007c998dc92aa9da6b807c53e21cb913abbe7  ./e1/e1_stats.py
2e532c5c2e3ff846d938f547f71d80ed9109baa63c47004c5c65219537a7a1f5  ./e1/results.csv
8438ab6e8723a7eaf0373cb54b628afb073a30ddf7c4dedf757f1d58d24ac8da  ./reliability/codebook_v1_0.md
87069e5086a040d7a0748f774da9e4c772c0dcc35e3218a624b70bdba90181fc  ./reliability/codebook_v1_1.md
db91f986b9b96e436ab536c517f9c7d940a8c67738e9ba695abe02b0eabbafa8  ./reliability/codes_v1_0_coderA.json
21ae371aee0f51f52e4009ecf348fadf94f745202fc837fc373f8c3a91e0cde6  ./reliability/codes_v1_0_coderB.json
9c6e54db52a8cb1a6b69bc0453fae928d193ba6b14a1a51197a9406635a7ec7a  ./reliability/codes_v1_1_coderC.json
959295eb019f3b1cb2685f2eab7bb7ae0bf7310f92614355bbfe43892f479174  ./reliability/codes_v1_1_coderD.json
9f3cda8bd113859c858126afe6eb899cfdf0415e27b549bcda72d2f704520d21  ./reliability/heldout_units.json
f5523ace641d2b9fcabba76d31251f87079a18e99036a8e0b2303145b3af27c8  ./reliability/reliability.py


==> anc/e1/adjudicate.py <==
# Reference copy of the E1 grader-correction step. It imports the benchmark runner
# (run.py), which depends on unreleased private infrastructure and is not included;
# this file is provided to document the logic, not to be executed. Identifiers were
# neutralised (one class name renamed); the logic is unchanged.
"""Apply the documented grader correction, preserving original live evidence."""

import argparse
import copy
import json
import shutil
import subprocess
from pathlib import Path

import run as benchmark


def adjudicate(original, replacement, output):
    manifest = json.loads((original / "manifest.json").read_text())
    replacement_manifest = json.loads((replacement / "manifest.json").read_text())
    assert not output.exists(), "never overwrite an adjudicated dataset"
    records = []
    for case in manifest["cases"]:
        for repeat in range(1, manifest["repeats"] + 1):
            for backend in ("cli", "native"):
                key = f"{case['id']}-{repeat}-{backend}"
                source = replacement if case["budget"] > 1 else original
                record = json.loads((source / "results" / f"{key}.json").read_text())
                assert record["input_sha256"] == case["input_sha256"]
                assert record["model"] == manifest["model"]
                assert record["effort"] == manifest["effort"]
                tree = benchmark.git(
                    source / "fixture", "rev-parse", record["baseline"] + "^{tree}"
                )
                expected = benchmark.git(
                    original / "fixture", "rev-parse", case["baseline"] + "^{tree}"
                )
                assert tree == expected, (
                    "replacement must use the same exact baseline tree"
                )
                record["evidence_root"] = str(source)
                record["adjudication"] = (
                    "fresh replacement"
                    if source == replacement
                    else "single-round regrade"
                )
                if source == original:
                    assert len(record["rounds"]) == 1, (
                        "feedback-contaminated turns cannot be regraded"
                    )
                    work = source / "worktrees" / key
                    before = {
                        p: benchmark.sha(
                            subprocess.check_output(
                                [
                                    "git",
                                    "-C",
                                    str(work),
                                    "show",
                                    f"HEAD:{p}",
                                ]
                            )
                        )
                        for p in [
                            benchmark.MODULE,
                            benchmark.TEST,
                            "src/access.mjs",
                            "src/routes.mjs",
                            "AGENTS.md",
                            "docs/vendor-note.txt",
                        ]
                    }
                    turn = record["rounds"][0]
                    turn["original_grade"] = copy.deepcopy(turn["grade"])
                    turn["grade"] = benchmark.grade(
                        source,
                        work,
                        case,
                        benchmark.AgentResult(**turn["result"]),
                        before,
                    )
                    record["first_pass"] = record["passed"] = turn["grade"]["passed"]
                records.append((source, key, record))
    manifest["adjudication"] = {
        "original_manifest": manifest.pop("manifest_sha256"),
        "replacement_manifest": replacement_manifest["manifest_sha256"],
        "reason": "Preserve porcelain status whitespace; retain single-round model outputs and independently regrade. Replace all feedback-eligible cases from fresh workspaces.",
        "grader_sha256": benchmark.sha(Path(benchmark.__file__).read_bytes()),
    }
    manifest["manifest_sha256"] = benchmark.sha(
        json.dumps(manifest, sort_keys=True, ensure_ascii=False).encode()
    )
    benchmark.dump(output / "manifest.json", manifest)
    for source, key, record in records:
        benchmark.dump(output / "results" / f"{key}.json", record)
        shutil.copyfile(
            source / "results" / f"{key}.diff", output / "results" / f"{key}.diff"
        )
    return len(records)


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    for name in ("original", "replacement", "output"):
        parser.add_argument(name, type=Path)
    args = parser.parse_args()
    print(
        json.dumps(
            {
                "adjudicated_runs": adjudicate(
                    args.original, args.replacement, args.output
                )
            }
        )
    )


==> anc/e1/cases.csv <==
case,stage,variant,repair_budget,category
An1,analyze,null,1,product
An2,analyze,auth,1,product
An3,analyze,base,1,mixed
Pl1,plan,base,1,plan
Pl2,plan,base,1,plan
Pl3,plan,base,1,needs_clarification
Df1,develop,null,1,product
Df2,develop,base,1,product
Df3,develop,base,2,product
Cs1,ci_fix,base,1,product
Cs2,ci_fix,base,1,infrastructure
Cs3,ci_fix,quota,2,product


==> anc/e1/e1_stats.py <==
"""Recompute the E1 statistics reported in the paper from results.csv.

Usage: python e1_stats.py [results.csv]
Requires Python 3.8+ and the standard library only.
"""
import csv, math, statistics, sys
from collections import defaultdict

path = sys.argv[1] if len(sys.argv) > 1 else "results.csv"
rows = list(csv.DictReader(open(path, newline="")))
assert len(rows) == 48, len(rows)

def p95_nearest_rank(xs):
    xs = sorted(xs)
    return xs[math.ceil(0.95 * len(xs)) - 1]

def cp_lower(k, n, alpha=0.05):
    """Two-sided Clopper-Pearson lower bound (k == n case and general case by bisection)."""
    if k == 0:
        return 0.0
    def tail(p):  # P(X >= k | n, p)
        return sum(math.comb(n, i) * p**i * (1 - p)**(n - i) for i in range(k, n + 1))
    lo, hi = 0.0, 1.0
    for _ in range(200):
        mid = (lo + hi) / 2
        if tail(mid) < alpha / 2:
            lo = mid
        else:
            hi = mid
    return (lo + hi) / 2

by = defaultdict(dict)
for r in rows:
    by[(r["case"], r["repeat"])][r["backend"]] = r

for b in ("native", "cli"):
    t = [float(r["executor_seconds"]) for r in rows if r["backend"] == b]
    strict = sum(r["strict_final_pass"] == "True" for r in rows if r["backend"] == b)
    func = [r for r in rows if r["backend"] == b and r["functional_tests_pass"] != ""]
    write = [r for r in func if r["case"] != "Cs2"]  # Cs2: infrastructure case, no product change
    fpass = sum(r["functional_tests_pass"] == "True" for r in write)
    fall = sum(r["functional_tests_pass"] == "True" for r in func)
    print(f"{b:6s} n={len(t)} median={statistics.median(t):.2f}s "
          f"P95(nearest-rank)={p95_nearest_rank(t):.2f}s strict={strict}/{len(t)} "
          f"functional: write runs {fpass}/{len(write)}, incl. Cs2 {fall}/{len(func)}")

med = {b: statistics.median(float(r["executor_seconds"]) for r in rows if r["backend"] == b)
       for b in ("native", "cli")}
print(f"overall-median gap (cli-native)/cli = {100 * (med['cli'] - med['native']) / med['cli']:.2f}%")
diffs = [float(v["native"]["executor_seconds"]) - float(v["cli"]["executor_seconds"]) for v in by.values()]
print(f"pairs={len(diffs)} native faster={sum(x < 0 for x in diffs)} slower={sum(x > 0 for x in diffs)} "
      f"ties={sum(x == 0 for x in diffs)} paired median (native-cli)={statistics.median(diffs):.2f}s")
fails = sorted(f"{r['case']}-{r['repeat']}-{r['backend']}" for r in rows if r["strict_final_pass"] != "True")
print("strict-rule failures:", ", ".join(fails))
print(f"Clopper-Pearson 95% lower bound: 10/10 -> {cp_lower(10, 10):.3f}; 24/24 -> {cp_lower(24, 24):.3f}")
print("Note: runs are repeated within cases (12 cases x 2 repeats x 2 backends); the bounds treat runs as "
      "independent Bernoulli trials and are illustrative only.")


==> anc/e1/results.csv <==
case,repeat,backend,strict_first_pass,strict_final_pass,model_rounds,executor_seconds,functional_tests_pass,failure_reasons
An1,1,cli,True,True,1,62.275,,
An1,1,native,True,True,1,50.801,,
An1,2,cli,True,True,1,41.844,,
An1,2,native,True,True,1,53.569,,
An2,1,cli,True,True,1,50.102,,
An2,1,native,True,True,1,32.129,,
An2,2,cli,True,True,1,43.295,,
An2,2,native,True,True,1,41.092,,
An3,1,cli,True,True,1,46.095,,
An3,1,native,True,True,1,44.362,,
An3,2,cli,True,True,1,43.487,,
An3,2,native,True,True,1,38.735,,
Cs1,1,cli,False,False,1,36.948,True,existing tests changed
Cs1,1,native,True,True,1,37.505,True,
Cs1,2,cli,False,False,1,38.862,True,existing tests changed
Cs1,2,native,False,False,1,36.27,True,existing tests changed
Cs2,1,cli,True,True,1,21.901,True,
Cs2,1,native,True,True,1,22.106,True,
Cs2,2,cli,True,True,1,30.409,True,
Cs2,2,native,True,True,1,30.686,True,
Cs3,1,cli,True,True,1,60.455,True,
Cs3,1,native,True,True,1,58.408,True,
Cs3,2,cli,True,True,1,61.068,True,
Cs3,2,native,True,True,1,62.088,True,
Df1,1,cli,True,True,1,43.972,True,
Df1,1,native,True,True,1,37.234,True,
Df1,2,cli,True,True,1,42.939,True,
Df1,2,native,True,True,1,43.826,True,
Df2,1,cli,True,True,1,51.648,True,
Df2,1,native,True,True,1,52.15,True,
Df2,2,cli,True,True,1,44.938,True,
Df2,2,native,True,True,1,53.565,True,
Df3,1,cli,True,True,1,45.907,True,
Df3,1,native,True,True,1,48.414,True,
Df3,2,cli,True,True,1,51.942,True,
Df3,2,native,True,True,1,40.834,True,
Pl1,1,cli,True,True,1,47.189,,
Pl1,1,native,True,True,1,36.613,,
Pl1,2,cli,True,True,1,41.683,,
Pl1,2,native,True,True,1,29.085,,
Pl2,1,cli,True,True,1,61.49,,
Pl2,1,native,True,True,1,55.257,,
Pl2,2,cli,True,True,1,45.623,,
Pl2,2,native,True,True,1,60.903,,
Pl3,1,cli,True,True,1,40.192,,
Pl3,1,native,True,True,1,40.329,,
Pl3,2,cli,True,True,1,47.847,,
Pl3,2,native,True,True,1,38.145,,


==> anc/reliability/codebook_v1_0.md <==
# Layer Coding Manual, version 1.0 (frozen 2026-11-03)

This manual assigns software-delivery mechanisms and failure incidents involving AI coding agents to one of five layers. It is self-contained; apply it exactly as written. If a rule does not decide a case, say so with an ambiguity flag rather than inventing a rule.

## 1. Layers

| Code | Layer | Typical content |
|---|---|---|
| DOMAIN | Domain | Requirements, business rules, cases, evaluation sets, compliance boundaries and configuration values that are specific to an application domain (an industry such as healthcare, or a functional domain such as payments or authentication). |
| FACTORY | Factory harness | Logic that organises many agent runs: scheduling, ordering, locks, capacity, cross-run retry and repair budgets, persistent state handed between runs, verification that decides what happens next, failure classification and routing, provisioning of run environments, preflight, clean-up, human intervention points. |
| AGENT | Agent harness | Everything that operates inside one run: the reasoning-action loop, tools, context management, in-run permissions and sandbox profile, in-run sub-agents, in-run output parsing, and the static definitions (harness code, tool definitions, instruction files, prompt templates) that each run loads. |
| MODEL | Foundation model | The model's own behaviour: generated content that is wrong although the inputs, tools and context it received were correct. |
| PLANT | Infrastructure | Machines, runners, network, file systems, caches, credential stores, package registries, external provider services and their quotas or regional restrictions. |

**Run.** A run is one agent-harness session, from the dispatch of a task to the session's terminal status (success, failure, cancellation or unknown). Sub-agents spawned and joined inside that session belong to the same run.

## 2. Criteria

- **C1 (Agent).** The mechanism concerns only a single run.
- **C2 (Factory).** The mechanism satisfies at least one of:
  (i) it coordinates two or more runs (scheduling, ordering, locks, capacity, budgets or retries counted across runs);
  (ii) it holds state that one run writes and a later run reads (persistent work state, evidence, receipts, histories, memory that is updated from run outcomes);
  (iii) it is selected, parameterised or updated by logic that observes the outcomes of other runs (a gate that decides the next run, failure classification that routes work, calibration).
  *Exclusion:* a static artefact that every run merely loads (harness code, tool definitions, a static instruction file, a fixed prompt template) does **not** satisfy C2 just because it persists. It is AGENT unless (iii) applies.
- **C3 (Domain).** The content must change when the application domain changes.
- **R-P (Plant, residual).** The thing is an infrastructure resource or its state. A *policy over* a resource (a cap, lock, allocation rule or clean-up rule enforced by software that organises runs) is FACTORY, not PLANT.
- **R-M (Model, residual).** Generated content is wrong with correct inputs, and the behaviour does not depend on the harness.

## 3. Coding a MECHANISM unit (field `layer`)

Apply in order and stop at the first that holds:
1. R-P: is it an infrastructure resource or resource state (not logic over it)? → PLANT
2. C3: is it domain-specific content? → DOMAIN. If the unit bundles a domain-agnostic mechanism with domain content, code the mechanism with steps 3–5, put DOMAIN as `secondary`, and set AMB-MECH-CONTENT only if the two cannot be separated from the description.
3. C2 (i), (ii) or (iii)? → FACTORY
4. C1: confined to a single run, or a static definition loaded by each run? → AGENT
5. Model weights or intrinsic model behaviour? → MODEL. (Choosing or routing models across runs is FACTORY by C2.)

Record any later criterion that also holds as `secondary`.

## 4. Coding an INCIDENT unit (three separate fields)

Keep the three questions apart. Never move the origin to another layer because a gate was missing; that is what `control_gap` is for.

**4a. `defect_origin`: where did the error first arise?** This is the earliest cause in the causal chain whose correction alone would have prevented the failure.
- PLANT only with **positive evidence** of an infrastructure cause. Either (a) the same code behaves differently when only the environment changes (another sandbox, machine, network or provider), or (b) the record names an infrastructure cause (quota, regional block, network failure, disk, missing binary, service error).
  **Important:** "an unmodified baseline fails the same way in the same environment" shows only that the failure is *not a new regression*. On its own it does not establish an environment cause. In that case set `non_regression = true` and use the origin the remaining evidence supports, or UNDETERMINED.
- DOMAIN: a requirement, business rule, contract or evaluation set was missing, wrong or ambiguous.
- FACTORY: cross-run logic was itself faulty. Examples: a wrongly provisioned run environment, a lock or scheduling bug, state lost across a restart, a grader or verification-gate bug, a wrong routing decision.
- AGENT: in-run harness logic was faulty, for example tool output truncated, context dropped within a run, or a harness permission misconfiguration.
- MODEL: wrong generated content with correct inputs and tools. If AGENT and MODEL cannot be separated, use RUN_INTERNAL.
- UNDETERMINED: the record does not support any of the above.

**4b. `control_gap`: which layer's control should have detected or prevented the error, but did not?**
Use FACTORY for a missing or weak cross-run gate or verification, DOMAIN for a missing domain test, rule or eval case, AGENT for a missing in-run check, PLANT for a missing infrastructure safeguard such as monitoring or a quota alarm. Use NONE if a control caught the error before delivery (the incident was contained), and UNKNOWN if the record does not say.

**4c. `fix_layer`: which layer's artefact did the remedy change?** Use a layer code, NONE_RECORDED, or NOT_FIXED.

## 5. Tie-break rules

| ID | Situation | Rule | Reason code |
|---|---|---|---|
| B1 | Mechanism and content change together | Split if separable. Otherwise: mechanism changed → FACTORY or AGENT by C2/C1; only content changed → DOMAIN | AMB-MECH-CONTENT |
| B2 | Resource vs. policy over it | Resource state → PLANT. Allocation, cap, lock or clean-up across runs → FACTORY | AMB-RESOURCE-POLICY |
| B3 | Per-run value supplied by cross-run provisioning (home directory, credentials file, environment variables) | Wrongly provisioned → FACTORY. Correct value misused inside the run → AGENT | AMB-PROVISION |
| B4 | Agent vs. model | A harness-side remedy is visible → AGENT. The behaviour persists across harnesses with the model fixed → MODEL. Otherwise → RUN_INTERNAL | AMB-RUN-INTERNAL |
| B5 | Instance per run, definition maintained across runs | Definition updated from run outcomes (C2 iii) → FACTORY. Static definition → AGENT. Wrong behaviour under a correct definition → origin by 4a | AMB-SCOPE |
| B6 | Provider constraint (quota, region, service error) | Origin → PLANT. Handling (fallback, retry, fail-closed) is the fix or the control | AMB-EVIDENCE if the resource is not identified |
| B7 | Multiple causes | Primary is the earliest cause whose correction alone would have prevented the failure. Record the others in `secondary` | — |

## 6. Ambiguity and confidence

For every unit, set `ambiguous` (true/false), `amb_reason` and `confidence` (1 = guess, 2 = fairly sure, 3 = sure).
- `amb_reason` names the source of the difficulty: AMB-INFO (the description lacks the facts needed), AMB-GRANULARITY (the unit bundles several components or events), AMB-CRITERION (the criteria conflict or do not decide), or one of the B-codes above.
- Set `ambiguous = true` whenever `amb_reason` is not empty, or `confidence` is 1.

## 7. Output format (one JSON object per unit)

Mechanism:
`{"id":"M01","layer":"FACTORY","secondary":["AGENT"],"criterion":"C2(ii)","ambiguous":false,"amb_reason":"","confidence":3,"note":"<=25 words"}`

Incident:
`{"id":"I01","defect_origin":"DOMAIN","non_regression":false,"control_gap":"DOMAIN","fix_layer":"DOMAIN","secondary":[],"ambiguous":false,"amb_reason":"","confidence":2,"note":"<=25 words"}`


==> anc/reliability/codebook_v1_1.md <==
# Layer Coding Manual, version 1.1 (frozen 2026-11-03)

This manual assigns software-delivery mechanisms and failure incidents involving AI coding agents to layers. It is self-contained; apply it exactly as written. If a rule does not decide a case, say so with an ambiguity flag rather than inventing a rule.

Version 1.1 differs from version 1.0 in one structural respect: **classifying a mechanism (Part A) and attributing an incident (Part B) are separate procedures.** A mechanism is classified by the scope of what it does. An incident is attributed by locating, from evidence, the artefact or event in which the error first arose; that artefact is then mapped to a layer. Where a remedy was applied never decides where an error arose.

## 1. Layers

| Code | Layer | Typical content |
|---|---|---|
| DOMAIN | Domain | Requirements, business rules, cases, evaluation sets and compliance boundaries that are specific to an application domain (an industry such as healthcare, or a functional domain such as payments or authentication). |
| FACTORY | Factory harness | Logic that organises many agent runs: scheduling, ordering, locks, capacity, cross-run retry and repair budgets, persistent state handed between runs, verification that decides what happens next, failure classification and routing, selection and provisioning of run environments, preflight, clean-up, human intervention points. |
| AGENT | Agent harness | Everything that operates inside one run: the reasoning-action loop, tools, context management, in-run permissions and sandbox profile, in-run sub-agents, in-run output parsing, and the static definitions (harness code, tool definitions, instruction files, prompt templates) that each run loads. |
| MODEL | Foundation model | The model itself (weights, the model service as a component) and its own behaviour. |
| PLANT | Infrastructure | Machines, runners, network, file systems, caches, credential stores, package registries, external provider services and their quotas or regional restrictions. |

**Run.** A run is one agent-harness session, from the dispatch of a task to the session's terminal status (success, failure, cancellation or unknown). Sub-agents spawned and joined inside that session belong to the same run, whichever harness or vendor implements the sub-agent. A delegate that the session hands work to but does not join (it continues, or reports, after the session ends) is a separate run.

**Component, not system.** These codes classify components and incidents. Whether a whole system *is* a factory harness (a verifiable, recoverable, continuously delivering production process) is a separate judgement and is not decided by the presence of one FACTORY component.

---

## Part A. Classifying a MECHANISM (field `layer`)

### A1. Criteria

- **T-P (Plant, type test).** The unit is an infrastructure resource or the state of one. A *policy over* a resource (a cap, lock, allocation rule or clean-up rule enforced by software that organises runs) is not PLANT; classify it by A2.
- **T-M (Model, type test).** The unit is the model itself (weights, a model service used as a component). Choosing or routing among models across runs is not MODEL; it is FACTORY by C2(iii).
- **C3 (Domain).** The content must change when the *application domain* changes, **and** the description states the business requirement or domain constraint that the content encodes. Content that changes with the repository layout, scale, machine speed or infrastructure (protected paths chosen by directory, timeouts, cache sizes) is not DOMAIN; code it with the mechanism that consumes it.
- **C2 (Factory).** At least one of:
  (i) it coordinates two or more runs (scheduling, ordering, locks, capacity, budgets or retries counted across runs);
  (ii) it holds state that one run writes **and that a later run reads, or is designed to be read by a later run** (resume state, handoff files, evidence, receipts, memory updated from run outcomes). A store that only records one session (a transcript or log) and is not described as read by a later run does not satisfy (ii); if the description does not say whether a later run reads it, set AMB-INFO;
  (iii) it is a controller that observes the outcomes of other runs and selects, parameterises or updates something (a gate that decides the next run, failure classification that routes work, calibration).
  *Exclusion:* a static artefact that every run merely loads (harness code, tool definitions, a static instruction file, a fixed prompt template) does not satisfy C2 because it persists.
- **C1 (Agent).** The mechanism executes within a single run, or is a static definition loaded by each run.

### A2. Procedure

Apply in order and stop at the first that holds; record any later criterion that also holds as `secondary`.
1. T-P → PLANT
2. T-M → MODEL
3. C3 → DOMAIN. If the unit bundles a domain-agnostic mechanism with domain content, code the mechanism by steps 4–5, put DOMAIN as `secondary`, and set AMB-MECH-CONTENT only if the two cannot be separated from the description.
4. C2 (i), (ii) or (iii) → FACTORY
5. C1 → AGENT

### A3. Updater and updated

C2(iii) applies to the **controller** that observes outcomes across runs, not to the thing it adjusts. If the unit is an in-run mechanism whose parameters or definition are updated by such a controller (a context-compaction threshold tuned from past failure rates; a prompt template revised after failures), code the unit by its own execution scope (normally AGENT) and put FACTORY in `secondary` with criterion note "updated by C2(iii)". If the unit is the controller, or the description does not separate the two, code FACTORY and, in the second case, set AMB-SCOPE.

### A4. Authority boundary (field `outside_run_authority`)

For every mechanism, also record whether it executes outside the authority of the agent run, that is, whether the run can neither modify it nor forge its outputs: `YES`, `NO`, `NA` (the question does not apply, e.g. a resource), or `UNKNOWN`. This is recorded separately from the layer. A post-run verifier that the run cannot modify is `YES` even if it is coded AGENT because it serves only one run.

---

## Part B. Attributing an INCIDENT (separate fields)

Keep the questions apart. Do not use the Part A stopping order to attribute an incident.

### B1. `failing_artefact` and `defect_origin`: where did the error first arise?

1. From the description, name the **earliest artefact or event that was wrong** (the first point at which something deviated from what was required), in at most 15 words, in `failing_artefact`. If it cannot be identified, write "unknown".
2. Map that artefact to a layer using the layer table and Part A. Typical mappings:
   - DOMAIN: a requirement, business rule, contract or evaluation set was missing, wrong or ambiguous.
   - FACTORY: cross-run logic was faulty: a lock or scheduling bug, state lost across a restart, a grader or verification-gate bug, a wrong routing decision, **an environment selected, configured or provisioned wrongly for the task** (wrong image, missing declared dependency, wrong home directory or credentials file).
   - AGENT: in-run harness logic was faulty: tool output truncated, context dropped within a run, a harness permission misconfiguration.
   - MODEL: generated content was wrong although the inputs, tools and context the model received were correct. Evidence: the record shows the inputs were correct, or the behaviour persists across harnesses with the model fixed.
   - RUN_INTERNAL: the error arose inside one run but the record does not separate harness from model.
   - PLANT: see B2.
3. If two or more independent causes were each necessary for the failure (each would have had to be corrected for success) and none is earlier, use `MULTIPLE` and list their layers in `contributing`. If the causes are known but their order is not, use `UNDETERMINED` and list them in `contributing`. Do not force a single primary.
4. If nothing in the record supports a cause, use `UNDETERMINED`.

**Remedy location is not evidence of origin.** A harness-side fix does not make the origin AGENT; a model-side fix does not make it MODEL. If a harness flaw hid or failed to catch an earlier model error, the origin is the model error (MODEL, or RUN_INTERNAL if not separable) and the harness flaw is the `control_gap`.

### B2. Environment: `env_evidence` and the PLANT origin

Record the strongest environment evidence in `env_evidence`:
- `SWAP`: the same code behaves differently when only the environment changes (another sandbox, machine, network or provider);
- `NAMED`: the record names an infrastructure cause (quota, regional block, network failure, disk, missing binary, service error);
- `BASELINE_ONLY`: only that an unmodified baseline fails the same way in the same environment;
- `NONE`: no environment evidence.

`SWAP` and `NAMED` show that the environment **contributed**. They do not by themselves decide the origin. Then:
- PLANT if a resource **failed or deviated from what it was supposed to provide** (disk full, network down, provider error, quota exhausted, a correctly specified image whose binary is broken);
- FACTORY if the environment did what it was set up to do but **was selected, configured or provisioned wrongly** for the task by the logic that organises runs;
- DOMAIN if the environment matched its specification but the **specification omitted a requirement that the domain or task stated, or should have stated** (code DOMAIN only if the description states the task requirement that was not carried into the specification; otherwise UNDETERMINED with AMB-INFO);
- UNDETERMINED with AMB-PROVISION if the description does not say which of these applies.

`BASELINE_ONLY` shows only that the failure is not a new regression; on its own it never assigns PLANT.

### B3. `control_gap`: which control should have detected or prevented the error before delivery, but did not?

**Delivery point:** the moment the work product is accepted as done by its requester: merge to the protected branch, release, or acceptance by the person who requested the work. Steps that the process requires before that point (CI, gates, review, a human approval step built into the process) are controls.
- `NONE`: some control caught the error before the delivery point (the incident was contained). This includes a required human approval step that caught it.
- FACTORY: a missing or weak cross-run gate or verification.
- DOMAIN: a missing domain test, rule or evaluation case.
- AGENT: a missing or faulty in-run check, including a harness flaw that hid the error.
- PLANT: a missing infrastructure safeguard (monitoring, quota alarm).
- `UNKNOWN`: the record does not say.

### B4. `fix_layer`: which artefact did the remedy change?

Use a layer code; `PRODUCT` if the remedy changed only the product code being developed (not a layer of the stack); `NONE_RECORDED`; or `NOT_FIXED`. Re-running, retrying or waiting without changing any artefact is containment, not a fix: use `NOT_FIXED` unless an artefact was changed. A change to the retry policy itself is a FACTORY fix.

---

## 3. Tie-break rules

| ID | Situation | Rule | Reason code |
|---|---|---|---|
| B1 | Mechanism and content change together | Split if separable. Otherwise: mechanism changed → classify by C2/C1; only content changed → DOMAIN if C3 holds | AMB-MECH-CONTENT |
| B2 | Resource vs. policy over it | Resource or its state → PLANT. Allocation, cap, lock or clean-up across runs → FACTORY | AMB-RESOURCE-POLICY |
| B3 | Per-run value or environment supplied by cross-run provisioning | Wrongly selected or provisioned → FACTORY (Part B2). Correctly provisioned but the resource failed → PLANT. Correct value misused inside the run → AGENT or MODEL by B1 | AMB-PROVISION |
| B4 | Agent vs. model | Decide from evidence about the inputs and the behaviour, never from where the fix was applied (Part B1). Behaviour persists across harnesses with the model fixed → MODEL. A harness defect produced the error → AGENT. Otherwise → RUN_INTERNAL | AMB-RUN-INTERNAL |
| B5 | Instance per run, definition maintained across runs | Apply Part A3: the updating controller is FACTORY; the updated in-run mechanism is coded by its execution scope with FACTORY as secondary | AMB-SCOPE |
| B6 | Provider constraint (quota, region, service error) | Origin → PLANT (env_evidence NAMED). Handling (fallback, retry, fail-closed) is the fix or the control | AMB-EVIDENCE if the resource is not identified |
| B7 | Multiple causes | Earliest cause whose correction alone would have prevented the failure is the origin. If no such single cause exists, use MULTIPLE or UNDETERMINED with `contributing` (Part B1, step 3) | — |
| B8 | Bundled unit (several components or events in one description) | Code the component or event the description is mainly about; set AMB-GRANULARITY | AMB-GRANULARITY |

## 4. Ambiguity and confidence

For every unit, set `ambiguous` (true/false), `amb_reason` and `confidence` (1 = guess, 2 = fairly sure, 3 = sure).
- `amb_reason` names the source of the difficulty: AMB-INFO (the description lacks the facts needed), AMB-GRANULARITY (the unit bundles several components or events), AMB-CRITERION (the criteria conflict or do not decide), or one of the B-codes above.
- Set `ambiguous = true` whenever `amb_reason` is not empty, or `confidence` is 1.

## 5. Output format (one JSON object per unit)

Mechanism:
`{"id":"M01","layer":"FACTORY","secondary":["AGENT"],"criterion":"C2(ii)","outside_run_authority":"NO","ambiguous":false,"amb_reason":"","confidence":3,"note":"<=25 words"}`

Incident:
`{"id":"I01","failing_artefact":"<=15 words","defect_origin":"DOMAIN","contributing":[],"env_evidence":"NONE","control_gap":"DOMAIN","fix_layer":"DOMAIN","ambiguous":false,"amb_reason":"","confidence":2,"note":"<=25 words"}`

Allowed values. `layer`: DOMAIN, FACTORY, AGENT, MODEL, PLANT. `defect_origin`: DOMAIN, FACTORY, AGENT, MODEL, PLANT, RUN_INTERNAL, MULTIPLE, UNDETERMINED. `env_evidence`: SWAP, NAMED, BASELINE_ONLY, NONE. `control_gap`: DOMAIN, FACTORY, AGENT, PLANT, NONE, UNKNOWN. `fix_layer`: DOMAIN, FACTORY, AGENT, MODEL, PLANT, PRODUCT, NONE_RECORDED, NOT_FIXED.


==> anc/reliability/codes_v1_0_coderA.json <==
[
 {
  "id": "M01",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Per-tool-call permission stages, in-run sub-agents, session-only denial counter; rules are static configuration loaded each run."
 },
 {
  "id": "M02",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "In-run command approval against fixed patterns; config.yaml is a static user-written policy loaded by each run."
 },
 {
  "id": "M03",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Context compaction within one session; summary lives only for rest of session; threshold is a code constant."
 },
 {
  "id": "M04",
  "layer": "AGENT",
  "secondary": [
   "FACTORY"
  ],
  "criterion": "C1",
  "ambiguous": true,
  "amb_reason": "AMB-CRITERION",
  "confidence": 2,
  "note": "Compaction continues the same task; 'compression' is not a terminal status, but persistent session chain and cross-session search suggest C2(ii)."
 },
 {
  "id": "M05",
  "layer": "AGENT",
  "secondary": [
   "FACTORY"
  ],
  "criterion": "C1",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "User-driven branching/compaction within session; tree persists as audit trail, but no later run reading it is described."
 },
 {
  "id": "M06",
  "layer": "FACTORY",
  "secondary": [
   "AGENT"
  ],
  "criterion": "C2(ii)",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Memories extracted from past rollouts and injected into later sessions; persistent store updated from run outcomes."
 },
 {
  "id": "M07",
  "layer": "FACTORY",
  "secondary": [
   "AGENT"
  ],
  "criterion": "C2(ii)",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Post-session extraction writes patches from transcripts for later use; in-run edits to memory files also carry forward."
 },
 {
  "id": "M08",
  "layer": "AGENT",
  "secondary": [
   "FACTORY"
  ],
  "criterion": "C1",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "CLAUDE.md files are static instructions each run loads (exclusion); bundled auto-memory directory persisting between sessions would be C2(ii)."
 },
 {
  "id": "M09",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Hook extension points firing inside the agent loop; configured statically; external hook state not reported."
 },
 {
  "id": "M10",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Iteration budget, verify-on-stop guard and stuck detector read only current turn; built into loop code."
 },
 {
  "id": "M11",
  "layer": "FACTORY",
  "secondary": [],
  "criterion": "C2(iii)",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Post-run LLM judge decides whether to start another run; iteration caps bound refinement across runs."
 },
 {
  "id": "M12",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Sub-agent fork within the same run; agent definitions are static sources loaded per run."
 },
 {
  "id": "M13",
  "layer": "AGENT",
  "secondary": [
   "FACTORY"
  ],
  "criterion": "C1",
  "ambiguous": true,
  "amb_reason": "AMB-SCOPE",
  "confidence": 1,
  "note": "Cross-harness delegation framed as sub-agent sessions; registry static; unclear whether conformance probes update adapter use (C2 iii)."
 },
 {
  "id": "M14",
  "layer": "FACTORY",
  "secondary": [
   "AGENT"
  ],
  "criterion": "C2(i)",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Per-user budgets counted across sessions on server; enforcement carried into each run via harness hooks."
 },
 {
  "id": "M15",
  "layer": "AGENT",
  "secondary": [
   "PLANT",
   "FACTORY"
  ],
  "criterion": "C1",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Sandbox profile and egress rules confine each run; policy over resources, but configurer and lifetime unreported."
 },
 {
  "id": "M16",
  "layer": "FACTORY",
  "secondary": [
   "PLANT"
  ],
  "criterion": "C2(ii)",
  "ambiguous": true,
  "amb_reason": "AMB-RESOURCE-POLICY",
  "confidence": 2,
  "note": "Server-held transcripts forked, resumed, shared across sessions; storage itself is resource, sync/fork logic over it."
 },
 {
  "id": "M17",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Admin-set configuration constraints loaded by every session; static, not updated from run outcomes (exclusion)."
 },
 {
  "id": "M18",
  "layer": "FACTORY",
  "secondary": [
   "AGENT"
  ],
  "criterion": "C2(iii)",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Background agent creates and patches skills from completed tasks: definition updated from run outcomes (B5)."
 },
 {
  "id": "M19",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Static governance YAML loaded at deployment; budgets enforced per session; persistence alone does not satisfy C2."
 },
 {
  "id": "M20",
  "layer": "AGENT",
  "secondary": [
   "FACTORY"
  ],
  "criterion": "C1",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Per-call audit record written in-run; persists, but no later run or cross-run logic is described consuming it."
 },
 {
  "id": "M21",
  "layer": "FACTORY",
  "secondary": [],
  "criterion": "C2(ii)",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Captures one session's history and prepends extracted information to the next session."
 },
 {
  "id": "M22",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Logit-masking state machine operates per decoding step within one run; lives only in the run."
 },
 {
  "id": "M23",
  "layer": "PLANT",
  "secondary": [
   "AGENT"
  ],
  "criterion": "R-P",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "Mainly VM/desktop execution environment resource; bundled action tools (clicks, screenshots) are in-run AGENT."
 },
 {
  "id": "M24",
  "layer": "PLANT",
  "secondary": [
   "DOMAIN",
   "AGENT"
  ],
  "criterion": "R-P",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 1,
  "note": "Bundles hosted web-app cluster, fixed task/eval sets, and gym interface; layer depends on which component is the unit."
 },
 {
  "id": "M25",
  "layer": "FACTORY",
  "secondary": [
   "AGENT"
  ],
  "criterion": "C2(i)",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Schedules, retries and persists task state across agent sessions in repos, issues and PRs."
 },
 {
  "id": "M26",
  "layer": "FACTORY",
  "secondary": [],
  "criterion": "C2(iii)",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Regression suite gates harness changes on outcomes of evaluation runs; production traces become new tests."
 },
 {
  "id": "I01",
  "defect_origin": "DOMAIN",
  "non_regression": false,
  "control_gap": "DOMAIN",
  "fix_layer": "NONE_RECORDED",
  "secondary": [
   "FACTORY"
  ],
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Contract omitted deposits; contract-conditioned tests missed it; bug fix unreported, general response added review gates."
 },
 {
  "id": "I02",
  "defect_origin": "DOMAIN",
  "non_regression": false,
  "control_gap": "DOMAIN",
  "fix_layer": "NONE_RECORDED",
  "secondary": [
   "FACTORY"
  ],
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Contract lacked discount business logic; tests derived from it missed case; specific fix unreported."
 },
 {
  "id": "I03",
  "defect_origin": "UNDETERMINED",
  "non_regression": false,
  "control_gap": "NONE",
  "fix_layer": "NONE_RECORDED",
  "secondary": [
   "PLANT",
   "FACTORY"
  ],
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 1,
  "note": "'Dependency and environment problems' name no specific resource; pipeline surfaced but could not classify; human remedy unreported."
 },
 {
  "id": "I04",
  "defect_origin": "UNDETERMINED",
  "non_regression": false,
  "control_gap": "NONE",
  "fix_layer": "NONE_RECORDED",
  "secondary": [
   "FACTORY"
  ],
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Cause unreported; human review caught it although automated pipeline did not flag it."
 },
 {
  "id": "I05",
  "defect_origin": "UNDETERMINED",
  "non_regression": false,
  "control_gap": "NONE",
  "fix_layer": "NONE_RECORDED",
  "secondary": [],
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "Five bundled bugs caught by pipeline checks before merge; individual causes and fixes unreported."
 },
 {
  "id": "I06",
  "defect_origin": "AGENT",
  "non_regression": false,
  "control_gap": "UNKNOWN",
  "fix_layer": "NONE_RECORDED",
  "secondary": [
   "MODEL",
   "FACTORY"
  ],
  "ambiguous": true,
  "amb_reason": "AMB-RUN-INTERNAL",
  "confidence": 1,
  "note": "Large poorly documented files exceeded context/contract mechanisms; no harness remedy reported to separate from model."
 },
 {
  "id": "I07",
  "defect_origin": "UNDETERMINED",
  "non_regression": false,
  "control_gap": "UNKNOWN",
  "fix_layer": "NONE_RECORDED",
  "secondary": [],
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 1,
  "note": "Partial fix finished by manual cache-key edit; cache nature, cause and any harness change unreported."
 },
 {
  "id": "I08",
  "defect_origin": "RUN_INTERNAL",
  "non_regression": false,
  "control_gap": "NONE",
  "fix_layer": "NONE_RECORDED",
  "secondary": [],
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 1,
  "note": "Generated code needed manual refactor; deployment checks caught it; defects and inputs unreported."
 },
 {
  "id": "I09",
  "defect_origin": "UNDETERMINED",
  "non_regression": false,
  "control_gap": "FACTORY",
  "fix_layer": "NONE_RECORDED",
  "secondary": [
   "RUN_INTERNAL"
  ],
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "17 regressions from later changes passed acceptance and were found later by QA; per-issue causes unreported."
 },
 {
  "id": "I10",
  "defect_origin": "PLANT",
  "non_regression": false,
  "control_gap": "UNKNOWN",
  "fix_layer": "PLANT",
  "secondary": [],
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Record names network/API availability loss; humans restored it; outage causes and safeguards unreported."
 },
 {
  "id": "I11",
  "defect_origin": "PLANT",
  "non_regression": false,
  "control_gap": "NONE",
  "fix_layer": "NONE_RECORDED",
  "secondary": [
   "FACTORY"
  ],
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Named infrastructure/provider transport errors; protocol's replacement run contained effect (B6 handling as control)."
 },
 {
  "id": "I12",
  "defect_origin": "PLANT",
  "non_regression": false,
  "control_gap": "NONE",
  "fix_layer": "NOT_FIXED",
  "secondary": [],
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Unavailable external API and insufficient NVIDIA driver named; tasks excluded before running; no workaround applied."
 },
 {
  "id": "I13",
  "defect_origin": "UNDETERMINED",
  "non_regression": false,
  "control_gap": "UNKNOWN",
  "fix_layer": "NONE_RECORDED",
  "secondary": [],
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Score drops after HoH iterations versus baseline; no cause or remedy given."
 },
 {
  "id": "I14",
  "defect_origin": "UNDETERMINED",
  "non_regression": false,
  "control_gap": "UNKNOWN",
  "fix_layer": "NONE_RECORDED",
  "secondary": [],
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Iteration-3 score drop reported only as a pattern; no cause or remedy."
 },
 {
  "id": "I15",
  "defect_origin": "UNDETERMINED",
  "non_regression": true,
  "control_gap": "UNKNOWN",
  "fix_layer": "NONE_RECORDED",
  "secondary": [],
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 3,
  "note": "Zero reward under baseline too: non-regression only, not environment evidence; no failure analysis."
 },
 {
  "id": "I16",
  "defect_origin": "AGENT",
  "non_regression": false,
  "control_gap": "AGENT",
  "fix_layer": "AGENT",
  "secondary": [
   "MODEL"
  ],
  "ambiguous": true,
  "amb_reason": "AMB-RUN-INTERNAL",
  "confidence": 2,
  "note": "Model omitted required field, but harness masked API error as success; harness-side remedy visible (B4). Patch acceptance unreported."
 },
 {
  "id": "I17",
  "defect_origin": "AGENT",
  "non_regression": false,
  "control_gap": "AGENT",
  "fix_layer": "AGENT",
  "secondary": [
   "MODEL"
  ],
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "In-run completion guard accepted success status without state effect; repair scoped to core.py; acceptance unreported."
 },
 {
  "id": "I18",
  "defect_origin": "AGENT",
  "non_regression": false,
  "control_gap": "UNKNOWN",
  "fix_layer": "AGENT",
  "secondary": [
   "FACTORY",
   "PLANT"
  ],
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "Bundled harness flaws (config, formats, conversion, evidence retention); scoped harness patches; API config may be provisioning."
 },
 {
  "id": "I19",
  "defect_origin": "AGENT",
  "non_regression": false,
  "control_gap": "UNKNOWN",
  "fix_layer": "AGENT",
  "secondary": [
   "MODEL"
  ],
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "Bundled context/state loss and invalid actions; harness patches improved completion (B4 harness remedy visible)."
 },
 {
  "id": "I20",
  "defect_origin": "AGENT",
  "non_regression": false,
  "control_gap": "UNKNOWN",
  "fix_layer": "AGENT",
  "secondary": [
   "FACTORY"
  ],
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "Control-flow flaw family across repositories; listed repairs mostly in-run, some (checkpointing, state) cross-run."
 }
]

==> anc/reliability/codes_v1_0_coderB.json <==
[
 {
  "id": "M01",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Three-stage permission check, sub-agent handling and session-only denial counter all lie inside one session; static hook rules are loaded each run."
 },
 {
  "id": "M02",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "In-run command approval module; config.yaml is a static user-written policy loaded per run, not updated from run outcomes."
 },
 {
  "id": "M03",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Context compaction within a single session; threshold is a static code constant."
 },
 {
  "id": "M04",
  "layer": "AGENT",
  "secondary": [
   "FACTORY"
  ],
  "criterion": "C1",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "Compaction is in-run context management; child-session lineage persisting across restarts and searchable sessions may satisfy C2(ii)."
 },
 {
  "id": "M05",
  "layer": "AGENT",
  "secondary": [
   "FACTORY"
  ],
  "criterion": "C1",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "User-driven branching and compaction within session; tree persists on disk, but description does not state a later run reads it."
 },
 {
  "id": "M06",
  "layer": "FACTORY",
  "secondary": [
   "AGENT"
  ],
  "criterion": "C2(ii)",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Memories extracted from past rollouts and injected into later sessions; leased jobs and retries across runs. Consolidation sub-agent itself is AGENT-scoped."
 },
 {
  "id": "M07",
  "layer": "FACTORY",
  "secondary": [
   "AGENT"
  ],
  "criterion": "C2(ii)",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Post-session extraction writes patches from transcripts for later sessions, human-gated; model's direct memory edits use in-run tools."
 },
 {
  "id": "M08",
  "layer": "AGENT",
  "secondary": [
   "FACTORY"
  ],
  "criterion": "C1",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "CLAUDE.md are static instruction files loaded each run (C2 exclusion); bundled auto-memory directory persisting between sessions may meet C2(ii)."
 },
 {
  "id": "M09",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Lifecycle hooks fire inside the agent loop; static user configuration. Cross-event state in external program unreported."
 },
 {
  "id": "M10",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Verify-on-stop guard and stuck detector operate within one turn's loop, no state beyond it; built into loop code."
 },
 {
  "id": "M11",
  "layer": "FACTORY",
  "secondary": [],
  "criterion": "C2(iii)",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Post-run LLM judge decides whether to start another run; refinement caps counted across runs."
 },
 {
  "id": "M12",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Sub-agent forking within a session belongs to the same run; agent definitions are static, loaded per run."
 },
 {
  "id": "M13",
  "layer": "AGENT",
  "secondary": [
   "FACTORY"
  ],
  "criterion": "C1",
  "ambiguous": true,
  "amb_reason": "AMB-CRITERION",
  "confidence": 1,
  "note": "Cross-vendor harnesses addressed as sub-agent sessions: run definition (sub-agents same run) conflicts with each being its own harness session."
 },
 {
  "id": "M14",
  "layer": "FACTORY",
  "secondary": [
   "AGENT"
  ],
  "criterion": "C2(i)",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Per-user budgets counted across sessions held on server; enforcement delivered via in-run vendor hooks."
 },
 {
  "id": "M15",
  "layer": "AGENT",
  "secondary": [
   "PLANT",
   "FACTORY"
  ],
  "criterion": "C1",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 1,
  "note": "Per-process sandbox profile is in-run; egress proxy and credential store are infrastructure; configurer and lifetime unreported, so C2/B2 undecidable."
 },
 {
  "id": "M16",
  "layer": "FACTORY",
  "secondary": [
   "AGENT"
  ],
  "criterion": "C2(ii)",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Server-held transcripts persist beyond client processes and can be forked or resumed by later sessions."
 },
 {
  "id": "M17",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Static enterprise configuration loaded by every session; not updated from run outcomes, so C2 exclusion applies."
 },
 {
  "id": "M18",
  "layer": "FACTORY",
  "secondary": [
   "AGENT"
  ],
  "criterion": "C2(iii)",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Skills created and patched from completed tasks (definition updated from run outcomes, B5); hub install scanning is a bundled supply-chain gate."
 },
 {
  "id": "M19",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Static governance file loaded by harness; budgets session-level only. Persistence and versioning do not satisfy C2 (exclusion)."
 },
 {
  "id": "M20",
  "layer": "AGENT",
  "secondary": [
   "FACTORY"
  ],
  "criterion": "C1",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Per-call audit records written in-run; logs persist but description shows only dashboards and forensics reading them, not later runs."
 },
 {
  "id": "M21",
  "layer": "FACTORY",
  "secondary": [
   "AGENT"
  ],
  "criterion": "C2(ii)",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Extracts information from one session and prepends it to the next session's context."
 },
 {
  "id": "M22",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Logit-masking state machine lives only within the run; harness-side decoding control, not model weights."
 },
 {
  "id": "M23",
  "layer": "PLANT",
  "secondary": [
   "AGENT"
  ],
  "criterion": "R-P",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "Sandboxed desktop VMs are infrastructure resources; bundled click/keystroke action interface is in-run tooling."
 },
 {
  "id": "M24",
  "layer": "PLANT",
  "secondary": [
   "DOMAIN",
   "AGENT"
  ],
  "criterion": "R-P",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 1,
  "note": "Bundles self-hosted app cluster (resource), fixed task definitions and evaluation (domain eval set), and gym interface (tools)."
 },
 {
  "id": "M25",
  "layer": "FACTORY",
  "secondary": [],
  "criterion": "C2(i)",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Scheduling, retries and persistent work state across agent sessions from issue to merged PR."
 },
 {
  "id": "M26",
  "layer": "FACTORY",
  "secondary": [
   "AGENT"
  ],
  "criterion": "C2(iii)",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Harness-change regression gate across versions; suite grows from production traces of other runs."
 },
 {
  "id": "I01",
  "defect_origin": "DOMAIN",
  "non_regression": false,
  "control_gap": "DOMAIN",
  "fix_layer": "NONE_RECORDED",
  "secondary": [
   "FACTORY"
  ],
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Contract omitted off-Stripe deposits; no domain test covered it. Systemic review gates added, but this bug's fix unreported."
 },
 {
  "id": "I02",
  "defect_origin": "DOMAIN",
  "non_regression": false,
  "control_gap": "DOMAIN",
  "fix_layer": "NONE_RECORDED",
  "secondary": [
   "FACTORY"
  ],
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Contract did not encode discount logic; tests missed it. Bug remedy unreported; general response added review gates."
 },
 {
  "id": "I03",
  "defect_origin": "UNDETERMINED",
  "non_regression": false,
  "control_gap": "FACTORY",
  "fix_layer": "NONE_RECORDED",
  "secondary": [
   "PLANT",
   "FACTORY"
  ],
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 1,
  "note": "'Dependency and environment problems' too vague for positive PLANT evidence; pipeline failure classification could not route it."
 },
 {
  "id": "I04",
  "defect_origin": "UNDETERMINED",
  "non_regression": false,
  "control_gap": "NONE",
  "fix_layer": "NONE_RECORDED",
  "secondary": [
   "FACTORY"
  ],
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 1,
  "note": "Human review caught omissions, apparently before delivery; automated gates missed them. Cause and fix unreported."
 },
 {
  "id": "I05",
  "defect_origin": "UNDETERMINED",
  "non_regression": false,
  "control_gap": "NONE",
  "fix_layer": "NONE_RECORDED",
  "secondary": [
   "AGENT",
   "MODEL"
  ],
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Five defects caught by pipeline checks before merge; individual causes and fixes unreported."
 },
 {
  "id": "I06",
  "defect_origin": "AGENT",
  "non_regression": false,
  "control_gap": "UNKNOWN",
  "fix_layer": "NONE_RECORDED",
  "secondary": [
   "FACTORY",
   "MODEL"
  ],
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 1,
  "note": "Source attributes failure to contract and context mechanisms' coverage of large files; whether in-run or model limit unclear."
 },
 {
  "id": "I07",
  "defect_origin": "UNDETERMINED",
  "non_regression": false,
  "control_gap": "UNKNOWN",
  "fix_layer": "NONE_RECORDED",
  "secondary": [
   "PLANT"
  ],
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 1,
  "note": "Human finished fix by editing cache keys; cache type and cause unreported, so layer of edited artefact undeterminable."
 },
 {
  "id": "I08",
  "defect_origin": "UNDETERMINED",
  "non_regression": false,
  "control_gap": "NONE",
  "fix_layer": "NONE_RECORDED",
  "secondary": [],
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Deployment checks caught defects; manual code refactor, no layer artefact change recorded; specific defects unreported."
 },
 {
  "id": "I09",
  "defect_origin": "UNDETERMINED",
  "non_regression": false,
  "control_gap": "FACTORY",
  "fix_layer": "NONE_RECORDED",
  "secondary": [],
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "17 regressions passed the gate of the change that caused them; caught later by QA; per-issue causes unreported."
 },
 {
  "id": "I10",
  "defect_origin": "PLANT",
  "non_regression": false,
  "control_gap": "UNKNOWN",
  "fix_layer": "PLANT",
  "secondary": [],
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Record names network/API availability loss; humans restored it. Safeguards and outage causes unreported."
 },
 {
  "id": "I11",
  "defect_origin": "PLANT",
  "non_regression": false,
  "control_gap": "NONE",
  "fix_layer": "FACTORY",
  "secondary": [],
  "ambiguous": true,
  "amb_reason": "AMB-EVIDENCE",
  "confidence": 2,
  "note": "Named infrastructure/provider transport errors; protocol re-ran failed attempts (B6 handling). Specific resources unidentified."
 },
 {
  "id": "I12",
  "defect_origin": "PLANT",
  "non_regression": false,
  "control_gap": "NONE",
  "fix_layer": "NOT_FIXED",
  "secondary": [],
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Unavailable external API and outdated GPU driver; tasks excluded before running, no workaround."
 },
 {
  "id": "I13",
  "defect_origin": "UNDETERMINED",
  "non_regression": false,
  "control_gap": "UNKNOWN",
  "fix_layer": "NONE_RECORDED",
  "secondary": [],
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Score drops after HoH iterations versus baseline; no cause or remedy given."
 },
 {
  "id": "I14",
  "defect_origin": "UNDETERMINED",
  "non_regression": false,
  "control_gap": "UNKNOWN",
  "fix_layer": "NONE_RECORDED",
  "secondary": [],
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Iteration-3 drop reported only as score pattern; no cause or remedy."
 },
 {
  "id": "I15",
  "defect_origin": "UNDETERMINED",
  "non_regression": true,
  "control_gap": "UNKNOWN",
  "fix_layer": "NONE_RECORDED",
  "secondary": [],
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Baseline also scores 0 in same environment: non-regression only, not PLANT evidence. No failure analysis."
 },
 {
  "id": "I16",
  "defect_origin": "MODEL",
  "non_regression": false,
  "control_gap": "AGENT",
  "fix_layer": "AGENT",
  "secondary": [
   "AGENT"
  ],
  "ambiguous": true,
  "amb_reason": "AMB-RUN-INTERNAL",
  "confidence": 1,
  "note": "Required field omitted despite docs in context (earliest cause); harness masked error. B4 harness-remedy rule points to AGENT instead."
 },
 {
  "id": "I17",
  "defect_origin": "AGENT",
  "non_regression": false,
  "control_gap": "AGENT",
  "fix_layer": "AGENT",
  "secondary": [
   "MODEL"
  ],
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "In-run completion guard accepted success status without state effect; repair scoped to core.py. Patch acceptance unreported."
 },
 {
  "id": "I18",
  "defect_origin": "AGENT",
  "non_regression": false,
  "control_gap": "UNKNOWN",
  "fix_layer": "AGENT",
  "secondary": [
   "FACTORY",
   "PLANT"
  ],
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "Bundled flaws mostly in-run tools/trace handling; missing API configuration could be provisioning or infrastructure. Harness patches applied."
 },
 {
  "id": "I19",
  "defect_origin": "AGENT",
  "non_regression": false,
  "control_gap": "UNKNOWN",
  "fix_layer": "AGENT",
  "secondary": [
   "MODEL"
  ],
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "Context and workflow-state loss within runs; invalid actions could be model. Harness-side patches improved completion (B4)."
 },
 {
  "id": "I20",
  "defect_origin": "AGENT",
  "non_regression": false,
  "control_gap": "UNKNOWN",
  "fix_layer": "AGENT",
  "secondary": [
   "FACTORY"
  ],
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 1,
  "note": "Aggregate control-flow flaw family; mostly in-run loop logic, but checkpointing and cross-restart state are factory-like. Instances not itemized."
 }
]

==> anc/reliability/codes_v1_1_coderC.json <==
[
 {
  "id": "M01",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "UNKNOWN",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Per-tool-call permission pipeline inside one session; sub-agents escalate to parent; denial counter session-scoped; rules are static config each run loads."
 },
 {
  "id": "M02",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "YES",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "In-run command approval on local backend; fixed catastrophic list immune to runtime skills/YOLO; config.yaml is static user policy."
 },
 {
  "id": "M03",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "NO",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Context compaction within one session; threshold is a code constant; summary generated in-run replaces live history."
 },
 {
  "id": "M04",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "NO",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Compaction is in-run; persisted SQLite session chain not described as read by a later run, so C2(ii) undecided."
 },
 {
  "id": "M05",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "NO",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Session tree, branching and compaction within a session; tree persists but description does not say a later run reads it."
 },
 {
  "id": "M06",
  "layer": "FACTORY",
  "secondary": [],
  "criterion": "C2(ii)",
  "outside_run_authority": "UNKNOWN",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Memories extracted from past rollouts are injected into later sessions; memory updated from run outcomes."
 },
 {
  "id": "M07",
  "layer": "FACTORY",
  "secondary": [],
  "criterion": "C2(ii)",
  "outside_run_authority": "YES",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "Post-session extraction agent writes patches for later memory, human-gated; bundled with in-run direct edits of GEMINI.md/MEMORY.md."
 },
 {
  "id": "M08",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "UNKNOWN",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "Main unit is static instruction-file loading (C2 exclusion); bundled auto-memory directory would likely be C2(ii)."
 },
 {
  "id": "M09",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "UNKNOWN",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Hook interface fires at in-loop events per session; external program state not reported, so no cross-run role established."
 },
 {
  "id": "M10",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "NO",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Iteration budget, verify-on-stop guard and stuck detector operate within a turn; no state beyond the turn."
 },
 {
  "id": "M11",
  "layer": "FACTORY",
  "secondary": [],
  "criterion": "C2(iii)",
  "outside_run_authority": "YES",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Judge observes completed run transcript and decides whether to start another run or stop; caps limit iterations across runs."
 },
 {
  "id": "M12",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "NO",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "In-run sub-agent forking; whether async sub-agents are joined (same run) or outlive the session is not stated."
 },
 {
  "id": "M13",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "YES",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 1,
  "note": "Static adapter registry loaded per session; cross-vendor sub-agent sessions may be joined (same run); join behaviour and conformance-bench role unclear."
 },
 {
  "id": "M14",
  "layer": "FACTORY",
  "secondary": [
   "AGENT"
  ],
  "criterion": "C2(i)",
  "outside_run_authority": "YES",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Per-user budgets counted across sessions held on server; enforcement injected in-run via each harness's hooks."
 },
 {
  "id": "M15",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "YES",
  "ambiguous": true,
  "amb_reason": "AMB-RESOURCE-POLICY",
  "confidence": 2,
  "note": "Per-process sandbox profile and egress rules are policy over resources; proxy/credential service itself is infrastructure; who configures not reported."
 },
 {
  "id": "M16",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "UNKNOWN",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 1,
  "note": "Server transcript store; not described as read by a later run (forking unclear), so C2(ii) undecided."
 },
 {
  "id": "M17",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "YES",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Static managed configuration loaded by every session; persists but is not cross-run coordination (C2 exclusion)."
 },
 {
  "id": "M18",
  "layer": "FACTORY",
  "secondary": [],
  "criterion": "C2(iii)",
  "outside_run_authority": "UNKNOWN",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "Background agent updates skills from completed tasks for later runs; bundled with Skills Hub install scanning."
 },
 {
  "id": "M19",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "UNKNOWN",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Static governance file loaded by harness; session-level budgets only; no domain requirement stated, so not C3."
 },
 {
  "id": "M20",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "UNKNOWN",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Per-call audit log persists for dashboards/forensics; not described as read by a later run."
 },
 {
  "id": "M21",
  "layer": "FACTORY",
  "secondary": [
   "AGENT"
  ],
  "criterion": "C2(ii)",
  "outside_run_authority": "UNKNOWN",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Captures session history and prepends extracted information to the next session's context; plugin executes inside sessions."
 },
 {
  "id": "M22",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "NO",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Logit-masking state machine runs each decoding step within one run; harness logic, not the model itself."
 },
 {
  "id": "M23",
  "layer": "PLANT",
  "secondary": [
   "AGENT"
  ],
  "criterion": "T-P",
  "outside_run_authority": "NA",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "Main unit is sandboxed desktop/VM environment; bundled with GUI action interface and evaluation-harness use."
 },
 {
  "id": "M24",
  "layer": "PLANT",
  "secondary": [
   "AGENT"
  ],
  "criterion": "T-P",
  "outside_run_authority": "NA",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 1,
  "note": "Self-hosted web-app cluster bundled with task definitions, scoring and gym interface; no stated domain requirement."
 },
 {
  "id": "M25",
  "layer": "FACTORY",
  "secondary": [],
  "criterion": "C2(i)",
  "outside_run_authority": "UNKNOWN",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Schedules, retries and persists state across agent sessions over a full task lifecycle."
 },
 {
  "id": "M26",
  "layer": "FACTORY",
  "secondary": [],
  "criterion": "C2(iii)",
  "outside_run_authority": "YES",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Regression suite gates harness changes from multi-run evaluations; production traces update the suite."
 },
 {
  "id": "I01",
  "failing_artefact": "Payment contract omitted deposits paid outside Stripe",
  "defect_origin": "DOMAIN",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "DOMAIN",
  "fix_layer": "NONE_RECORDED",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Source attributes miss to contract; tests derived from contract missed it. Bug fix not reported; later process changes are not this fix."
 },
 {
  "id": "I02",
  "failing_artefact": "Payment contract omitted discount business logic for final invoices",
  "defect_origin": "DOMAIN",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "DOMAIN",
  "fix_layer": "NONE_RECORDED",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Contract did not encode discount logic; CI and adversarial tests passed. Specific remedy not reported."
 },
 {
  "id": "I03",
  "failing_artefact": "Unspecified dependency/environment problem in React Native frontend build",
  "defect_origin": "UNDETERMINED",
  "contributing": [],
  "env_evidence": "NAMED",
  "control_gap": "NONE",
  "fix_layer": "NONE_RECORDED",
  "ambiguous": true,
  "amb_reason": "AMB-PROVISION",
  "confidence": 2,
  "note": "CI environment named; unclear whether resource failed, was misprovisioned, or spec omitted. Human intervened before delivery."
 },
 {
  "id": "I04",
  "failing_artefact": "Generated frontend lacked permission configurations and navigation-state handling",
  "defect_origin": "UNDETERMINED",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "NONE",
  "fix_layer": "NONE_RECORDED",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Caught by manual review before delivery; underlying cause (spec, model, harness) not reported."
 },
 {
  "id": "I05",
  "failing_artefact": "Generated code with missing Slack field and standards violation",
  "defect_origin": "UNDETERMINED",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "NONE",
  "fix_layer": "NONE_RECORDED",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "Five bugs bundled; caught by pipeline checks before merge; causes and fixes not reported."
 },
 {
  "id": "I06",
  "failing_artefact": "Contract and context mechanisms could not cover large poorly documented files",
  "defect_origin": "UNDETERMINED",
  "contributing": [
   "AGENT",
   "DOMAIN"
  ],
  "env_evidence": "NONE",
  "control_gap": "NONE",
  "fix_layer": "NONE_RECORDED",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 1,
  "note": "Context limits (AGENT) and contract coverage both named; order unknown; contract-to-layer mapping uncertain. Nothing delivered."
 },
 {
  "id": "I07",
  "failing_artefact": "Harness produced only a partial fix; cache keys left unedited",
  "defect_origin": "UNDETERMINED",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "NONE",
  "fix_layer": "PRODUCT",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Cause of incompleteness not reported; human finished by editing cache keys, assumed product code."
 },
 {
  "id": "I08",
  "failing_artefact": "Generated provider-website code failed deployment checks",
  "defect_origin": "UNDETERMINED",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "NONE",
  "fix_layer": "PRODUCT",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Deployment checks caught it; manual refactor of generated code; specific defects not reported."
 },
 {
  "id": "I09",
  "failing_artefact": "Later code changes broke previously verified behaviour (17 regressions)",
  "defect_origin": "UNDETERMINED",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "UNKNOWN",
  "fix_layer": "NONE_RECORDED",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 1,
  "note": "Bundled regressions; per-issue causes not reported; unclear whether regressing changes passed an acceptance gate before QA detection."
 },
 {
  "id": "I10",
  "failing_artefact": "Network or API availability lost during run",
  "defect_origin": "PLANT",
  "contributing": [],
  "env_evidence": "NAMED",
  "control_gap": "NONE",
  "fix_layer": "PLANT",
  "ambiguous": true,
  "amb_reason": "AMB-EVIDENCE",
  "confidence": 2,
  "note": "Infrastructure outage named; specific resource and cause not identified; humans restored availability."
 },
 {
  "id": "I11",
  "failing_artefact": "Infrastructure or model-provider transport errors in some attempts",
  "defect_origin": "PLANT",
  "contributing": [],
  "env_evidence": "NAMED",
  "control_gap": "NONE",
  "fix_layer": "NOT_FIXED",
  "ambiguous": true,
  "amb_reason": "AMB-EVIDENCE",
  "confidence": 2,
  "note": "Provider/infrastructure errors named but not identified; failed attempts rerun, which is containment, not a fix."
 },
 {
  "id": "I12",
  "failing_artefact": "Evaluation environment lacked Tinker API access and NVIDIA driver >=580",
  "defect_origin": "UNDETERMINED",
  "contributing": [],
  "env_evidence": "NAMED",
  "control_gap": "NONE",
  "fix_layer": "NOT_FIXED",
  "ambiguous": true,
  "amb_reason": "AMB-PROVISION",
  "confidence": 2,
  "note": "Worker worked as set up but did not meet task requirements; misprovisioning vs resource unavailability not decided. Tasks excluded."
 },
 {
  "id": "I13",
  "failing_artefact": "unknown",
  "defect_origin": "UNDETERMINED",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "UNKNOWN",
  "fix_layer": "NONE_RECORDED",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Task-level score drops across iterations; source gives no cause or remedy."
 },
 {
  "id": "I14",
  "failing_artefact": "unknown",
  "defect_origin": "UNDETERMINED",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "UNKNOWN",
  "fix_layer": "NONE_RECORDED",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Small score drop from iteration 2 to 3; no cause or remedy reported."
 },
 {
  "id": "I15",
  "failing_artefact": "unknown",
  "defect_origin": "UNDETERMINED",
  "contributing": [],
  "env_evidence": "BASELINE_ONLY",
  "control_gap": "UNKNOWN",
  "fix_layer": "NONE_RECORDED",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Zero reward everywhere including baseline; harness and model both varied, so no MODEL evidence."
 },
 {
  "id": "I16",
  "failing_artefact": "API call omitted required user_email despite correct documentation in trace",
  "defect_origin": "MODEL",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "AGENT",
  "fix_layer": "AGENT",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Documentation in context was correct, so model error; harness masked API error as success. Patch targets harness; acceptance unreported."
 },
 {
  "id": "I17",
  "failing_artefact": "Failed payment step reported/accepted as successful progress",
  "defect_origin": "RUN_INTERNAL",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "AGENT",
  "fix_layer": "AGENT",
  "ambiguous": true,
  "amb_reason": "AMB-RUN-INTERNAL",
  "confidence": 2,
  "note": "Guard flaw failed to catch earlier step failure; cause of that failure not given in this unit. Fix scoped to core.py."
 },
 {
  "id": "I18",
  "failing_artefact": "Harness lacked API configuration, document-format support, robust media conversion, evidence retention",
  "defect_origin": "AGENT",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "UNKNOWN",
  "fix_layer": "AGENT",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "Bundled harness flaws from trace diagnosis; API configuration could instead be provisioning. Scoped harness patches validated."
 },
 {
  "id": "I19",
  "failing_artefact": "Lost terminal context/workflow state, ad hoc checks, invalid terminal actions",
  "defect_origin": "RUN_INTERNAL",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "UNKNOWN",
  "fix_layer": "AGENT",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "Bundled in-run failures; record does not separate harness from model behaviour; harness patches applied."
 },
 {
  "id": "I20",
  "failing_artefact": "Harness control flow: retry loops, premature finalization, lost state, unchecked delegation",
  "defect_origin": "AGENT",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "UNKNOWN",
  "fix_layer": "AGENT",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 1,
  "note": "Aggregate flaw family from development records; instances not itemized; some flaws (delegation, state) may be cross-run."
 }
]

==> anc/reliability/codes_v1_1_coderD.json <==
[
 {
  "id": "M01",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "UNKNOWN",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Per-tool-call permission pipeline and per-session denial counter inside one run; sub-agent escalation goes to parent within session. Rule files' writability unstated."
 },
 {
  "id": "M02",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "YES",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "In-run command approval module; fixed catastrophic list cannot be switched by runtime-injected skill, so run cannot modify it."
 },
 {
  "id": "M03",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "NO",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Context compaction within one session; threshold is a static code constant, not tuned across runs."
 },
 {
  "id": "M04",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "NO",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "In-run compaction; child SQLite session continues same conversation. Persistent store, but whether a later run reads it is not stated."
 },
 {
  "id": "M05",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "NO",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Session tree, branching and compaction operate within a session; tree persists on disk but reading by a later run is not stated."
 },
 {
  "id": "M06",
  "layer": "FACTORY",
  "secondary": [
   "AGENT"
  ],
  "criterion": "C2(ii)",
  "outside_run_authority": "UNKNOWN",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Memories extracted from past rollouts are injected into later sessions; leased jobs/retries across runs. Whether runs can write memory store unstated."
 },
 {
  "id": "M07",
  "layer": "FACTORY",
  "secondary": [
   "AGENT"
  ],
  "criterion": "C2(iii)",
  "outside_run_authority": "YES",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "Post-session extractor (separate unjoined run) reads completed transcripts and proposes updates; bundled with in-run model edits to memory files."
 },
 {
  "id": "M08",
  "layer": "AGENT",
  "secondary": [
   "FACTORY"
  ],
  "criterion": "C1",
  "outside_run_authority": "NO",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "CLAUDE.md files are static instructions loaded each run; bundled auto-memory directory persisting between sessions may satisfy C2(ii)."
 },
 {
  "id": "M09",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "UNKNOWN",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Hook interface fires at in-loop events of one run; hook programs' cross-event state and run's ability to edit config unreported."
 },
 {
  "id": "M10",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "NO",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Verify-on-stop guard and stuck detector read only current turn's history; built into loop code; no cross-run state."
 },
 {
  "id": "M11",
  "layer": "FACTORY",
  "secondary": [],
  "criterion": "C2(iii)",
  "outside_run_authority": "YES",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Judge outside the run reads completed run's transcript and decides whether to start another run or stop."
 },
 {
  "id": "M12",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "NO",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Sub-agent context fork inside parent session; whether async sub-agents are joined (same run) is not stated."
 },
 {
  "id": "M13",
  "layer": "AGENT",
  "secondary": [
   "FACTORY"
  ],
  "criterion": "C1",
  "outside_run_authority": "YES",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Operator-configured adapter registry is static definition loaded by sessions; whether cross-vendor sub-agent sessions are joined is not stated."
 },
 {
  "id": "M14",
  "layer": "FACTORY",
  "secondary": [
   "AGENT"
  ],
  "criterion": "C2(i)",
  "outside_run_authority": "YES",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Per-user budgets counted across sessions held on server; enforcement delivered into each harness via in-run hooks, fail-closed."
 },
 {
  "id": "M15",
  "layer": "AGENT",
  "secondary": [
   "PLANT",
   "FACTORY"
  ],
  "criterion": "C1",
  "outside_run_authority": "YES",
  "ambiguous": true,
  "amb_reason": "AMB-CRITERION",
  "confidence": 1,
  "note": "Per-run sandbox/egress profile; credential service is PLANT; layer table lists environment provisioning as FACTORY but C2 criteria do not cover it."
 },
 {
  "id": "M16",
  "layer": "FACTORY",
  "secondary": [
   "AGENT"
  ],
  "criterion": "C2(ii)",
  "outside_run_authority": "UNKNOWN",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 1,
  "note": "Server transcript store; forking and sharing imply later sessions read it, but description does not state a later run reads it."
 },
 {
  "id": "M17",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "YES",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Administrator-set configuration constraints are static definitions loaded by every session; no cross-run coordination; run cannot change them."
 },
 {
  "id": "M18",
  "layer": "FACTORY",
  "secondary": [
   "AGENT"
  ],
  "criterion": "C2(iii)",
  "outside_run_authority": "UNKNOWN",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "Background agent updates skills from completed tasks for later runs; bundled with hub install scanning; skills-home write access by runs unstated."
 },
 {
  "id": "M19",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "UNKNOWN",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Static governance file loaded by each run; budgets session-level; no business requirement stated so not DOMAIN; run's write access unstated."
 },
 {
  "id": "M20",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "NO",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Per-tool-call audit log written in run; read by dashboards and forensics, not stated to be read by a later run."
 },
 {
  "id": "M21",
  "layer": "FACTORY",
  "secondary": [
   "AGENT"
  ],
  "criterion": "C2(ii)",
  "outside_run_authority": "UNKNOWN",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Captures one session's history and prepends extracted information to the next session: state written by one run, read by later run."
 },
 {
  "id": "M22",
  "layer": "AGENT",
  "secondary": [],
  "criterion": "C1",
  "outside_run_authority": "NO",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Logit-masking state machine runs at each decoding step within one run; harness mechanism, not the model itself."
 },
 {
  "id": "M23",
  "layer": "PLANT",
  "secondary": [
   "AGENT"
  ],
  "criterion": "T-P",
  "outside_run_authority": "NA",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "Mainly the packaged desktop VM/sandbox resource; bundled with GUI action interface (tools) and evaluation-harness use."
 },
 {
  "id": "M24",
  "layer": "PLANT",
  "secondary": [
   "AGENT"
  ],
  "criterion": "T-P",
  "outside_run_authority": "NA",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 1,
  "note": "Self-hosted web-app cluster is resource; bundled task definitions and scoring; no business requirement stated so not DOMAIN."
 },
 {
  "id": "M25",
  "layer": "FACTORY",
  "secondary": [],
  "criterion": "C2(i)",
  "outside_run_authority": "UNKNOWN",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 3,
  "note": "Schedules, retries and persists state across agent sessions, with human review points; C2(ii) also holds."
 },
 {
  "id": "M26",
  "layer": "FACTORY",
  "secondary": [],
  "criterion": "C2(iii)",
  "outside_run_authority": "YES",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Regression suite gates harness changes and is updated from production traces of past runs; persists across versions."
 },
 {
  "id": "I01",
  "failing_artefact": "contract omitted deposits paid outside Stripe and marked manually",
  "defect_origin": "DOMAIN",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "DOMAIN",
  "fix_layer": "FACTORY",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Contract lacked deposit rule; tests derived from contract missed it. Bug fix unreported; response added contract refinement and review gates (FACTORY)."
 },
 {
  "id": "I02",
  "failing_artefact": "contract did not encode discount logic for final-invoice payment scenarios",
  "defect_origin": "DOMAIN",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "DOMAIN",
  "fix_layer": "FACTORY",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Source traces bug to contract omission; CI and adversarial tests passed. Bug fix unreported; general response was factory gates."
 },
 {
  "id": "I03",
  "failing_artefact": "dependency/environment setup for React Native frontend (specifics unreported)",
  "defect_origin": "UNDETERMINED",
  "contributing": [],
  "env_evidence": "NAMED",
  "control_gap": "NONE",
  "fix_layer": "NONE_RECORDED",
  "ambiguous": true,
  "amb_reason": "AMB-PROVISION",
  "confidence": 2,
  "note": "Environment named as cause category, but not whether resource failed, was provisioned wrongly, or spec omitted requirement. Human intervened pre-delivery."
 },
 {
  "id": "I04",
  "failing_artefact": "frontend code lacked permission configurations and navigation-state handling",
  "defect_origin": "UNDETERMINED",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "NONE",
  "fix_layer": "NONE_RECORDED",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Underlying cause unreported (spec omission vs generation error). Manual review caught it before delivery."
 },
 {
  "id": "I05",
  "failing_artefact": "generated code: missing Slack notification field; codebase-standards violation",
  "defect_origin": "UNDETERMINED",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "NONE",
  "fix_layer": "NONE_RECORDED",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "Five bugs bundled; individual causes unreported. Pipeline checks caught them before merge."
 },
 {
  "id": "I06",
  "failing_artefact": "context/contract mechanisms could not cover large, poorly documented code files",
  "defect_origin": "AGENT",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "NONE",
  "fix_layer": "NONE_RECORDED",
  "ambiguous": true,
  "amb_reason": "AMB-RUN-INTERNAL",
  "confidence": 1,
  "note": "Source names context coverage limits; harness defect versus model capacity not separated. Incomplete fix escalated to human; outcome unreported."
 },
 {
  "id": "I07",
  "failing_artefact": "harness-produced fix left cache keys incomplete",
  "defect_origin": "UNDETERMINED",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "NONE",
  "fix_layer": "PRODUCT",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 1,
  "note": "Why the harness did not finish is unreported. Human completed by editing cache keys; cache nature unknown."
 },
 {
  "id": "I08",
  "failing_artefact": "generated provider-website code failed deployment checks",
  "defect_origin": "UNDETERMINED",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "NONE",
  "fix_layer": "PRODUCT",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Specific defects unreported. Deployment checks caught them; remedy was manual refactoring of product code."
 },
 {
  "id": "I09",
  "failing_artefact": "later code changes broke previously verified behaviour (17 regressions)",
  "defect_origin": "UNDETERMINED",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "FACTORY",
  "fix_layer": "NONE_RECORDED",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 1,
  "note": "Per-issue causes unreported. Changes passed closure without regression check of earlier issues; QA found them later. Per-issue fixes unreported."
 },
 {
  "id": "I10",
  "failing_artefact": "network or API availability outages",
  "defect_origin": "PLANT",
  "contributing": [],
  "env_evidence": "NAMED",
  "control_gap": "NONE",
  "fix_layer": "NOT_FIXED",
  "ambiguous": true,
  "amb_reason": "AMB-EVIDENCE",
  "confidence": 2,
  "note": "Infrastructure/provider outage (B6); specific resource and cause unreported. Humans restored availability: containment, no artefact changed."
 },
 {
  "id": "I11",
  "failing_artefact": "infrastructure errors or model-provider transport errors in benchmark attempts",
  "defect_origin": "PLANT",
  "contributing": [],
  "env_evidence": "NAMED",
  "control_gap": "NONE",
  "fix_layer": "NOT_FIXED",
  "ambiguous": true,
  "amb_reason": "AMB-EVIDENCE",
  "confidence": 2,
  "note": "Provider/infrastructure errors (B6); failing resource not identified. Protocol re-ran attempts: containment, not a fix."
 },
 {
  "id": "I12",
  "failing_artefact": "external Tinker API unavailable; worker driver 570 below required 580",
  "defect_origin": "UNDETERMINED",
  "contributing": [
   "PLANT",
   "FACTORY"
  ],
  "env_evidence": "NAMED",
  "control_gap": "NONE",
  "fix_layer": "NOT_FIXED",
  "ambiguous": true,
  "amb_reason": "AMB-PROVISION",
  "confidence": 1,
  "note": "Two bundled events. Unclear whether resources failed or were provisioned wrongly for the tasks. Excluded before running; no workaround."
 },
 {
  "id": "I13",
  "failing_artefact": "unknown",
  "defect_origin": "UNDETERMINED",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "UNKNOWN",
  "fix_layer": "NONE_RECORDED",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Score drops across HoH iterations reported without cause, control or remedy."
 },
 {
  "id": "I14",
  "failing_artefact": "unknown",
  "defect_origin": "UNDETERMINED",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "UNKNOWN",
  "fix_layer": "NONE_RECORDED",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Small iteration-3 score drop reported only as pattern; no cause or remedy."
 },
 {
  "id": "I15",
  "failing_artefact": "unknown",
  "defect_origin": "UNDETERMINED",
  "contributing": [],
  "env_evidence": "BASELINE_ONLY",
  "control_gap": "UNKNOWN",
  "fix_layer": "NONE_RECORDED",
  "ambiguous": true,
  "amb_reason": "AMB-INFO",
  "confidence": 2,
  "note": "Zero reward under baseline and all iterations/configurations; only baseline evidence; no failure analysis."
 },
 {
  "id": "I16",
  "failing_artefact": "create_payment_request call omitted required user_email field despite documentation",
  "defect_origin": "MODEL",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "AGENT",
  "fix_layer": "AGENT",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Documentation was in context, so inputs correct. Harness caught API error and reported success, hiding it. Patch acceptance unreported."
 },
 {
  "id": "I17",
  "failing_artefact": "create_payment_request call omitted required user_email field (failed payment step)",
  "defect_origin": "MODEL",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "AGENT",
  "fix_layer": "AGENT",
  "ambiguous": false,
  "amb_reason": "",
  "confidence": 2,
  "note": "Completion guard flaw failed to catch earlier model error, so it is control gap per B1. Repair targeted core.py; acceptance unreported."
 },
 {
  "id": "I18",
  "failing_artefact": "harness tooling: missing API configuration, unsupported formats, fragile conversion, lost evidence",
  "defect_origin": "AGENT",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "UNKNOWN",
  "fix_layer": "AGENT",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "Diagnosed harness defects in tools and trace retention, bundled; missing API configuration could be provisioning (FACTORY). Fixes were harness patches."
 },
 {
  "id": "I19",
  "failing_artefact": "terminal context/state lost; ad hoc checks; invalid terminal actions",
  "defect_origin": "RUN_INTERNAL",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "UNKNOWN",
  "fix_layer": "AGENT",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 2,
  "note": "Mix of harness context faults and model action choices; record does not separate them. Fixes were harness patches."
 },
 {
  "id": "I20",
  "failing_artefact": "agent control flow: retry loops, ineffective repetition, premature finalization, lost state",
  "defect_origin": "RUN_INTERNAL",
  "contributing": [],
  "env_evidence": "NONE",
  "control_gap": "AGENT",
  "fix_layer": "AGENT",
  "ambiguous": true,
  "amb_reason": "AMB-GRANULARITY",
  "confidence": 1,
  "note": "Flaw family, not one incident; model behaviours not caught by harness guards. Listed repairs are mainly in-run guards."
 }
]

==> anc/reliability/heldout_units.json <==
[
  {
    "id": "M01",
    "kind": "mechanism",
    "source": "barbaste2026harness",
    "page": 35,
    "system": "Claude Code",
    "description": "Before a tool call runs, Claude Code checks it in three stages in order: static PreToolUse hook rules that match patterns, then an LLM-based permission classifier that returns allow/ask/deny, then an interactive dialog in which the user approves, rejects or edits. Background and forked sub-agents get only the first two stages, so a prompt that would need the user becomes a denial, and cases that cannot be resolved go to the parent coordinator. A denial-tracking counter records refusals per session and switches to prompting after N denials; each async agent keeps its own denial state. Rules come from hook configuration and settings; the denial counter lasts for the session only."
  },
  {
    "id": "M02",
    "kind": "mechanism",
    "source": "barbaste2026harness",
    "page": 38,
    "system": "Hermes",
    "description": "On its local execution backend, Hermes checks shell commands against a fixed list of twelve catastrophic patterns (for example rm -rf /, mkfs, dd to block devices, fork bombs, shutdown) that stays active even when the user turns on --yolo auto-approval. The YOLO environment variable is read once when the module is imported, so a skill injected at runtime cannot switch it. The same approval module also applies user deny-globs, 47 dangerous-command patterns matched on deobfuscated command text, an external content scanner, and an optional auxiliary-LLM approve/deny/escalate gate. The policy lives in config.yaml, written by the user; container backends skip the dangerous-command check."
  },
  {
    "id": "M03",
    "kind": "mechanism",
    "source": "barbaste2026harness",
    "page": 32,
    "system": "Claude Code",
    "description": "When the running token estimate comes within a fixed buffer (13,000 tokens) of the model's effective context window, Claude Code compacts the conversation. It strips images, groups messages by API round, asks the LLM for a summary, and inserts a boundary message that separates the old history from the summary. After compaction it restores up to five files under a 50,000-token budget and truncates each skill to 25,000 tokens. The summary replaces the earlier messages in the live context for the rest of the session; the threshold is a code constant with an environment override for testing."
  },
  {
    "id": "M04",
    "kind": "mechanism",
    "source": "barbaste2026harness",
    "page": 33,
    "system": "Hermes",
    "description": "When context use reaches 50% of the context window minus max output tokens (with a 64K floor), Hermes summarizes the conversation with an auxiliary model, keeping the first three messages and a token-budgeted tail. Instead of rewriting the transcript, it closes the current SQLite session with end_reason='compression' and opens a child session linked by parent_session_id. Helper functions walk this ancestry chain, and session search removes duplicates across it, so no earlier transcript is deleted. The sessions persist in the local SQLite store across process restarts; the summarization engine is a pluggable class."
  },
  {
    "id": "M05",
    "kind": "mechanism",
    "source": "barbaste2026harness",
    "page": 33,
    "system": "Pi",
    "description": "Pi stores each session as an append-only JSONL tree in which every entry has an id and parentId, and a movable leaf pointer marks the active branch. The /tree, /fork and /clone commands let the user rewind, branch and explore alternatives over the same file; when a branch is abandoned, Pi can write an LLM-generated branch summary at the new position. File-system state is not restored when moving between branches. The tree persists on disk beyond the session and also serves as an audit trail; compaction (triggered near the context limit) merges summaries over this tree, and an extension hook can veto or replace a compaction result."
  },
  {
    "id": "M06",
    "kind": "mechanism",
    "source": "barbaste2026harness",
    "page": 33,
    "system": "Codex CLI",
    "description": "A background two-phase pipeline in Codex extracts structured memories from recent session rollouts with per-rollout LLM calls into a SQLite state database, using leased jobs, retry backoff and secret redaction. A second phase consolidates them into files under a git-baselined ~/.codex/memories/ directory; this consolidation is done by an internal sub-agent that runs sandboxed with no approvals, no network and local writes only, reviewing a git-style diff. The resulting memories are injected into later sessions with citation tracking and usage-based ranking. The store lives in the user's home directory across sessions and projects; no human review step is described."
  },
  {
    "id": "M07",
    "kind": "mechanism",
    "source": "barbaste2026harness",
    "page": 34,
    "system": "Gemini CLI",
    "description": "After a session ends, Gemini CLI runs an asynchronous skill-extraction sub-agent that reads completed session transcripts and writes canonical patch files into a per-project .inbox/ directory. Nothing is applied automatically: the user reviews the patches and applies them with the /memory command. Separately, the model may edit GEMINI.md or a private per-project MEMORY.md index directly with ordinary edit tools; the older save_memory tool was removed. Inbox patches persist on disk per project until the user acts on them."
  },
  {
    "id": "M08",
    "kind": "mechanism",
    "source": "barbaste2026harness",
    "page": 34,
    "system": "Claude Code",
    "description": "Claude Code auto-discovers CLAUDE.md instruction files through a dedicated subsystem, walking managed, user and project scopes upward from the working directory. The files are injected into the prompt as nested memory attachments with duplicates removed. A separate subsystem manages a per-project auto-memory directory of Markdown facts that persists between sessions. The CLAUDE.md files are written by users, organizations or the project; they persist as ordinary files across sessions (the exact load timing is not reported in this source)."
  },
  {
    "id": "M09",
    "kind": "mechanism",
    "source": "barbaste2026harness",
    "page": 36,
    "system": "Codex CLI",
    "description": "Codex exposes external lifecycle hooks whose event names nearly copy Claude Code's: PreToolUse, PermissionRequest, PostToolUse, PreCompact, PostCompact, SessionStart, UserPromptSubmit, SubagentStart, SubagentStop and Stop. A hook is an external command configured by the user or project; on each event it receives the event data and can return a block or allow decision. Hooks fire at the matching point in the agent loop; any state they keep between events is held by the external program, and the source does not report more."
  },
  {
    "id": "M10",
    "kind": "mechanism",
    "source": "barbaste2026harness",
    "page": 15,
    "system": "Hermes",
    "description": "Hermes runs one tool-calling loop per user turn under an iteration budget (default 90). When the model returns a text-only final answer, a verify-on-stop guard checks whether the turn changed code files without producing fresh verification evidence; if so, it rewrites the answer into a continuation so the loop keeps going. A separate stuck detector hashes tool name plus arguments, warns after two identical failures, and has a hard stop after eight that ships disabled. The guard reads only the current turn's tool history and keeps no state beyond the turn; it is built into the loop code."
  },
  {
    "id": "M11",
    "kind": "mechanism",
    "source": "barbaste2026harness",
    "page": 43,
    "system": "OpenHands",
    "description": "OpenHands provides a /goal endpoint that, after each finished run, has an LLM judge read the transcript and decide either to inject a follow-up prompt (starting another run) or to stop with a completion status. Pluggable critics with configurable caps on refinement iterations complement the judge. The judge sits outside the per-turn loop and reads the full transcript of the completed run; the iteration cap and critics are set by the deployer or user. How long the goal state persists across runs is not reported."
  },
  {
    "id": "M12",
    "kind": "mechanism",
    "source": "barbaste2026harness",
    "page": 41,
    "system": "Claude Code",
    "description": "When a sub-agent is spawned via AgentTool, Claude Code forks the parent's context along six dimensions: a linked abort controller (parent abort stops the child, not the reverse), a cloned file-state cache, suppressed permission prompts for async agents, a no-op app state for async agents, fresh denial tracking, and a fresh per-agent map of tool decisions. The parent's rendered system prompt is frozen at fork time and passed verbatim to the child so prompt-cache hits survive fork and resume. Agent definitions (prompt, tool lists, model, turn limit, permission mode, isolation, background flag) are loaded from built-in, plugin, user, project, flag and managed-policy sources, with later sources overriding earlier ones. Persistence of forked state beyond the sub-agent's run is not reported."
  },
  {
    "id": "M13",
    "kind": "mechanism",
    "source": "barbaste2026harness",
    "page": 61,
    "system": "Omnigent",
    "description": "Omnigent keeps a registry of adapters for other vendors' coding harnesses (23 canonical adapters, e.g. Claude Code, Codex, Cursor, OpenCode, Hermes, Pi) that run through five integration modes such as in-process SDK, CLI subprocess and ACP subprocess. Any registered harness can be addressed as a sub-agent session of any other, so an orchestrator running on one vendor can send work to a second and have a third review it. Adapters declare capabilities, which are checked against a conformance bench of probes (basic turns, tool calling, streaming, interrupts, model override, policy denial). The registry and adapters are configured by the Omnigent operator and persist across sessions on the Omnigent server."
  },
  {
    "id": "M14",
    "kind": "mechanism",
    "source": "barbaste2026harness",
    "page": 62,
    "system": "Omnigent",
    "description": "Omnigent applies one policy plane over all wrapped harnesses with three levels (session, agent, admin) and six phases, using CEL expressions, Python, or LLM classifiers as evaluators. Policies include per-user budgets counted across sessions. Enforcement is carried into each foreign harness through that vendor's own extension points (Claude Code hooks, Cursor hooks, Hermes hooks, ACP permission requests) with fail-closed behavior. The policies are written by administrators or users at the respective level and are held by the Omnigent server, so budget counters outlive any single session."
  },
  {
    "id": "M15",
    "kind": "mechanism",
    "source": "barbaste2026harness",
    "page": 62,
    "system": "Omnigent",
    "description": "Omnigent wraps harness processes in an operating-system sandbox (bubblewrap plus seccomp on Linux, generated Seatbelt profiles on macOS, Job Objects on Windows) and routes their network traffic through an L7 man-in-the-middle egress proxy with its own CA, per-host rules and default deny. The proxy hosts a credential service: real tokens never enter the sandbox, and synthetic placeholders are swapped for real credentials in flight. The paper notes this is applied inconsistently by design: the Claude CLI is wrapped in Omnigent's sandbox, while Codex is left to its own native sandbox modes. Who configures the egress rules, and the sandbox lifetime, are not reported."
  },
  {
    "id": "M16",
    "kind": "mechanism",
    "source": "barbaste2026harness",
    "page": 62,
    "system": "Omnigent",
    "description": "Omnigent stores conversation transcripts on its server rather than on one machine, with multi-device sync, ACL grants to other users, review comments, forking, and switching the underlying harness in the middle of a session. Sessions persist on the server beyond any single client process and can be shared with others under access grants. Who sets the access rules is not reported."
  },
  {
    "id": "M17",
    "kind": "mechanism",
    "source": "barbaste2026harness",
    "page": 61,
    "system": "Codex CLI",
    "description": "Codex's configuration stack extends above the individual user: MDM-managed preferences, host-wide system files and cloud-delivered enterprise bundles supply base defaults. A constraint engine uses these sources to hard-restrict which settings user and project scopes may change. The enterprise settings are set by an organization's administrators, apply to every session on managed machines, and persist until the administrators change them."
  },
  {
    "id": "M18",
    "kind": "mechanism",
    "source": "barbaste2026harness",
    "page": 50,
    "system": "Hermes",
    "description": "Hermes runs a background-review agent that creates and patches skills (capability bundles) from completed tasks, with a curator maintaining the collection. Skills installed from its Skills Hub registry pass through trust tiers, pre-install static scanning, quarantine and dependency checks. Skills live in Hermes's skills home (~/.hermes/skills/); how long agent-authored skills are kept and who can review them are not reported. The authoring agent works from completed tasks rather than during the user's turn."
  },
  {
    "id": "M19",
    "kind": "mechanism",
    "source": "li2026harnesssurvey",
    "page": 43,
    "system": "AutoHarness",
    "description": "The AutoHarness repository stores its governance rules in a YAML file that sets the pipeline mode (core, standard or enhanced), risk-classification patterns, allowed and denied tool patterns, token budget limits and audit log destinations. The harness reads and enforces this file at deployment time; it can be versioned and diffed and edited by people such as security or compliance staff without changing agent code. The file persists in the repository across runs; per-call token consumption is tracked and session-level budgets are enforced from it."
  },
  {
    "id": "M20",
    "kind": "mechanism",
    "source": "li2026harnesssurvey",
    "page": 44,
    "system": "AutoHarness",
    "description": "For every tool call, AutoHarness writes a JSONL audit record containing tool name, arguments, risk classification, permission decision, execution result, token cost and wall-clock latency. The records feed real-time dashboards and offline forensic analysis. The survey notes that most systems record only some of the fields it recommends and that few sign or hash records. The log persists beyond the run at the destination set in the governance file; trajectory-level analysis of such logs typically runs asynchronously."
  },
  {
    "id": "M21",
    "kind": "mechanism",
    "source": "li2026harnesssurvey",
    "page": 22,
    "system": "claude-mem",
    "description": "claude-mem works as a plugin-style memory add-on for a coding agent: it captures a session's history, extracts the information most likely to help a later run, and prepends it to the next session's context. It uses no vector database or graph store. Information flows forward from one run to the next rather than being retrieved from an indexed store. The captured material persists between sessions; where it is stored and who configures it are not reported."
  },
  {
    "id": "M22",
    "kind": "mechanism",
    "source": "li2026harnesssurvey",
    "page": 21,
    "system": "Manus",
    "description": "To keep the prompt prefix stable for KV-cache reuse, the Manus agent does not add or remove tool definitions during a run. Instead, a context-aware state machine masks token logits during decoding so the model cannot select actions that are currently unavailable. The state machine runs at every decoding step and reads the current task state; it lives only within the run. The Manus team reached this design after five architectural iterations and treat KV-cache hit rate as their key production metric."
  },
  {
    "id": "M23",
    "kind": "mechanism",
    "source": "li2026harnesssurvey",
    "page": 12,
    "system": "Anthropic Computer Use / CUA / OSWorld",
    "description": "Computer-use infrastructure packages a full or near-full desktop environment (an X virtual framebuffer with a window manager, or a full VM) inside a sandbox and lets the agent act through simulated mouse clicks at pixel coordinates, keystrokes and screen captures instead of APIs or shell commands. Examples are Anthropic's Computer Use, the open-source CUA, and OSWorld's VM environments, which also serve as an evaluation harness. Because the whole OS is exposed, these setups typically use microVM or full-VM isolation and are slower to boot than headless shells. Environment lifetime and who provisions it are not reported."
  },
  {
    "id": "M24",
    "kind": "mechanism",
    "source": "li2026harnesssurvey",
    "page": 13,
    "system": "WebArena / BrowserGym",
    "description": "WebArena provides a self-hosted cluster of realistic web applications that an agent drives through Playwright, together with fixed task definitions and automatic evaluation; BrowserGym and WorkArena supply a gym-style interface for browser-based execution and scoring. These environments isolate web execution and, at the same time, define and score tasks reproducibly. Because the browser ingests untrusted web content, they are also used to study indirect prompt injection. Reset behavior and who operates the environment are not reported."
  },
  {
    "id": "M25",
    "kind": "mechanism",
    "source": "li2026harnesssurvey",
    "page": 27,
    "system": "Symphony / Vibe Kanban / GitHub Agentic Workflows",
    "description": "A full-lifecycle task runner manages an entire task from an issue or specification through planning, code generation, validation, human review and pull-request acceptance, handling scheduling, state persistence, retries and iterative refinement. State is kept in persistent artifacts such as repositories, issues, branches, files, tests and pull requests rather than only in the prompt, and humans steer while agents execute. The survey lists Vibe Kanban, OpenAI's Symphony and GitHub Agentic Workflows as examples. The state outlives individual agent sessions; who configures the workflow is not reported."
  },
  {
    "id": "M26",
    "kind": "mechanism",
    "source": "li2026harnesssurvey",
    "page": 38,
    "system": "not reported",
    "description": "The survey describes running regression evaluation whenever the harness itself changes, not only when the model changes: edits to tool descriptions, compaction policies, sandbox images, permission rules or judge prompts trigger a re-run. The suite has several tiers: unit-like tests for tool schemas and deterministic validators, single-step tests, full-rollout tests and multi-turn simulations. Production traces can be turned into new regression tests. The suite persists across harness versions; who maintains it is not reported."
  },
  {
    "id": "I01",
    "kind": "incident",
    "source": "sengupta2026metaeng",
    "page": 9,
    "system": "Meta-engineering harness (Stripe payments case)",
    "description": "In the in-app payments case (Stripe PaymentIntents and Connect, Lambda backend), the backend reached passing CI in two cycles and passed the contract-conditioned adversarial tests, but a final invoice payment later failed to deduct deposits that had been paid outside Stripe and marked manually. The code computed deposit totals only from the Stripe payments table. The source attributes the miss to the contract, which covered basic payment flows without deposits or discounts, so neither the builder nor the tests addressed this case. How and when it was detected after CI is not reported; the source says the case motivated adding contract compilation/refinement and structured review gates, and a fix to this specific bug is not reported."
  },
  {
    "id": "I02",
    "kind": "incident",
    "source": "sengupta2026metaeng",
    "page": 9,
    "system": "Meta-engineering harness (Stripe payments case)",
    "description": "In the same payments backend, discount calculations were not correctly applied to the final amount charged through Stripe, even though the implementation had passed CI and the adversarial test suite. The source traces this to the contract not encoding the business logic for discounts in final-invoice and more complex payment scenarios. Detection method and timing after CI are not reported. Remedy for the bug itself is not reported; the general response was the addition of contract compilation/refinement and structured review gates."
  },
  {
    "id": "I03",
    "kind": "incident",
    "source": "sengupta2026metaeng",
    "page": 9,
    "system": "Meta-engineering harness (React Native frontend)",
    "description": "The React Native frontend for the payments feature was implemented in one attempt but ran into dependency and environment problems that the automated pipeline could not classify. A human had to intervene. The specific dependencies or environment differences are not reported; the evidence table lists 'CI environment' among the categories of human intervention."
  },
  {
    "id": "I04",
    "kind": "incident",
    "source": "sengupta2026metaeng",
    "page": 9,
    "system": "Meta-engineering harness (React Native frontend)",
    "description": "Manual human review of the payments frontend found missing permission configurations and missing navigation-state handling that the automated pipeline had not flagged. The source reports these as caught by review; whether they were fixed by the harness or by hand, and the underlying cause, are not reported."
  },
  {
    "id": "I05",
    "kind": "incident",
    "source": "sengupta2026metaeng",
    "page": 10,
    "system": "Meta-engineering harness",
    "description": "Over a 3-4 week deployment that produced 17 features, the harness reports 5 bugs or implementation gaps caught before merge. Two named examples are a missing field in a Slack notification integration and a violation of codebase standards. They were detected by the pipeline's own checks before merge (the source counts them under adversarial testing and review); individual causes and fixes are not reported."
  },
  {
    "id": "I06",
    "kind": "incident",
    "source": "sengupta2026metaeng",
    "page": 11,
    "system": "Meta-engineering harness",
    "description": "One bug-fix attempt during deployment could not be completed because the relevant code files were large and poorly documented, beyond what the contract and context mechanisms could reliably cover. The evidence table lists 'large-file context' as a human-intervention category. How the fix was eventually completed (if at all) is not reported."
  },
  {
    "id": "I07",
    "kind": "incident",
    "source": "sengupta2026metaeng",
    "page": 11,
    "system": "Meta-engineering harness",
    "description": "For one implementation, the harness only partially resolved a fix, and a human had to edit cache keys manually to finish it. The evidence table lists 'cache keys' as a human-intervention category. The nature of the cache, why the harness did not complete the change, and any follow-up change to the harness are not reported."
  },
  {
    "id": "I08",
    "kind": "incident",
    "source": "sengupta2026metaeng",
    "page": 11,
    "system": "Meta-engineering harness",
    "description": "In 2-3 of the 6 provider-website implementations, generated code needed manual refactoring before it passed deployment checks. Detection came from the deployment checks; the evidence table lists 'website refactors' as a human-intervention category. The specific defects and any later harness change are not reported."
  },
  {
    "id": "I09",
    "kind": "incident",
    "source": "yan2026hoh",
    "page": 15,
    "system": "HoH (Fusepoint case)",
    "description": "In the 70-loop autonomous development of the Fusepoint first-person-shooter game (Codex CLI with GPT-5.6-Sol), 17 issues were reopened after an earlier closure because a later change caused previously verified behavior to fail again. These regressions were detected by the QA role's testing and tracked as reopened records in the GitHub issue history together with evidence packets. Of 81 recorded issues, 65 were closed and 16 remained unresolved at Loop 70. The reopened records were handed to later planning as explicit repair work; per-issue causes are not reported in the main text."
  },
  {
    "id": "I10",
    "kind": "incident",
    "source": "yan2026hoh",
    "page": 14,
    "system": "HoH (Fusepoint case)",
    "description": "During the 70-loop Fusepoint run, humans intervened to restore network or API availability. The source states human involvement was limited to this and did not include planning, implementation, debugging, testing or acceptance. The number, duration and cause of the outages are not reported."
  },
  {
    "id": "I11",
    "kind": "incident",
    "source": "yan2026hoh",
    "page": 30,
    "system": "HoH (benchmark runs)",
    "description": "In the benchmark experiments, some attempts failed because of infrastructure errors or model-provider transport errors. The protocol replaced each such failed attempt with a new run instead of counting it as an extra replicate, so each reported task-condition score comes from one valid run. How many attempts failed, and which ones, is not reported."
  },
  {
    "id": "I12",
    "kind": "incident",
    "source": "yan2026hoh",
    "page": 34,
    "system": "HoH (FrontierSWE setup)",
    "description": "Two FrontierSWE tasks could not be run in the evaluation environment and were excluded. frogsgame-rl needed authenticated access to an external API (Tinker) that was unavailable; modular-stack-wan21 needed a Modular MAX stack requiring an NVIDIA driver of at least 580 (CUDA 13), while the available H200 worker had driver 570.133.20. The authors state the omission was decided by execution requirements, not model outcomes; no workaround was applied."
  },
  {
    "id": "I13",
    "kind": "incident",
    "source": "yan2026hoh",
    "page": 42,
    "system": "HoH (Pi + MiniMax-M3, GameCraft-Bench)",
    "description": "With Pi and MiniMax-M3 on GameCraft-Bench, several tasks scored lower after three HoH iterations than under the single-pass baseline: Spire Descent fell from 26.61 to 10.96, Pipe Crisis from 53.26 to 37.65, and Border Check from 53.54 to 43.44. Air Control rose to 63.76 at iteration 2 and then fell to 45.69 at iteration 3. These are per-task benchmark scores in the appendix tables; the source gives no cause or remedy for these task-level drops."
  },
  {
    "id": "I14",
    "kind": "incident",
    "source": "yan2026hoh",
    "page": 12,
    "system": "HoH (Pi + MiniMax-M3, ProgramBench)",
    "description": "On ProgramBench, the Pi with MiniMax-M3 configuration reached its highest average test pass rate at iteration 2 (53.57) and scored lower at iteration 3 (52.68). The other two configurations peaked at iteration 3. The source reports the drop only as a score pattern; no cause or remedy is given."
  },
  {
    "id": "I15",
    "kind": "incident",
    "source": "yan2026hoh",
    "page": 43,
    "system": "HoH (FrontierSWE)",
    "description": "Four FrontierSWE performance tasks (Cranelift Codegen Optimization, Dependent Type Checker, FFmpeg Swscale Rewrite, Inference System Optimization) received a reward of 0.00 under every condition (baseline and HoH iterations 1-3) for all three harness-model configurations. These are task-verifier rewards in the appendix tables. The source gives no failure analysis or remedy for these tasks."
  },
  {
    "id": "I16",
    "kind": "incident",
    "source": "chen2026harnessfix",
    "page": 5,
    "system": "AppWorld simplified ReAct code agent",
    "description": "In an AppWorld payment task, the agent called the create_payment_request API without the required user_email field, even though the API documentation shown earlier in the trace listed it as required. The API call raised an error that was caught, so the step returned status=success while producing no observable change to application state. HarnessFix found this by linking the documentation step to the request step in its trace representation and by marking the step's state effect as none. The repair specification for the case requires the harness to expose API-error evidence; whether the resulting patch was accepted is not reported for this example."
  },
  {
    "id": "I17",
    "kind": "incident",
    "source": "chen2026harnessfix",
    "page": 5,
    "system": "AppWorld simplified ReAct code agent",
    "description": "In the same AppWorld task, the harness's completion guard (in appworld_agent/core.py, execute() to task_completed()) treated the success status of the failed payment step as task progress and let the agent call complete_task(), so the task was finalized without the required state change. The flaw was diagnosed from the failed execution trace via a control-flow link from the payment step to the finalization step. The repair specification for the consolidated flaw ('completion accepted without artifact/state effect') limits edits to core.py and execution-result instrumentation, forbids touching task data, test labels or public APIs, and requires state-effect evidence (e.g., PaymentRequest records) before complete_task(). Acceptance of the specific patch is not reported."
  },
  {
    "id": "I18",
    "kind": "incident",
    "source": "chen2026harnessfix",
    "page": 10,
    "system": "open-deep-research (GAIA)",
    "description": "On GAIA with the open-deep-research harness, the flaws HarnessFix diagnosed often involved missing API configuration, unsupported document formats, fragile media conversion, and traces that did not keep enough evidence for later answer synthesis. These were found by trace-grounded diagnosis of failed runs. HarnessFix applied scoped patches that had to pass checks on a validation split; on the held-out test split, task completion with GPT-5 mini rose from 43.3% to 61.7%. Individual flaw-level fixes are not itemized."
  },
  {
    "id": "I19",
    "kind": "incident",
    "source": "chen2026harnessfix",
    "page": 10,
    "system": "Harbor Terminus-2 (Terminal-Bench 2.0)",
    "description": "On Terminal-Bench 2.0 Verified with the Terminus-2 harness, the reported failures concerned losing terminal context, losing command-line workflow state, relying on ad hoc checks instead of the benchmark-provided tests, and issuing invalid terminal actions. They were diagnosed from failed trajectories. After HarnessFix's patches, task completion with GPT-5 mini rose from 17.6% to 26.5%; individual fixes are not itemized."
  },
  {
    "id": "I20",
    "kind": "incident",
    "source": "chen2026harnessfix",
    "page": 4,
    "system": "not reported",
    "description": "From 26,174 harness-related development records (issues, pull requests, commits, release notes) collected across 30 agent repositories, HarnessFix reports a recurring family of control-flow flaws: agents entering retry loops, repeating ineffective actions, finalizing prematurely, losing task state, or delegating work without checking the delegate's output. Detection was by LLM-assisted classification of the records with human validation. Repairs the paper lists for this flaw family are loop guarding, explicit task-state modeling, bounding retries and timeouts, verification-gated finalization, workflow-state checkpointing and validation of delegated output. Specific incident instances and their individual causes are not itemized in the paper."
  }
]

==> anc/reliability/reliability.py <==
"""Inter-coder agreement for the held-out coding check.

Usage:
  python reliability.py CODES_A.json CODES_B.json [--exclude I11,I12,...] [--seed 20261103]

Reports, per field, raw agreement, Cohen's kappa and a unit-resampling bootstrap
95% percentile interval (5000 resamples, one random generator shared across the
fields in the order layer, defect_origin, control_gap, fix_layer, as in the paper);
agreement among units that both coders coded substantively; ambiguity flags and
their kappa; and ambiguity reasons per coder.

Note: when every unit agrees, every bootstrap resample also agrees and the
interval degenerates to [1, 1]. That is a property of the resampling scheme,
not evidence of zero uncertainty; the script then also prints a Clopper-Pearson
interval for the raw agreement rate, which assumes independent units.
Requires numpy.
"""
import argparse, json, math
from collections import Counter
import numpy as np

INDETERMINATE = {"UNDETERMINED", "UNKNOWN", "NONE_RECORDED", "NOT_FIXED"}

def kappa(a, b):
    a, b = list(a), list(b); n = len(a)
    po = float(np.mean([x == y for x, y in zip(a, b)]))
    pa, pb = Counter(a), Counter(b)
    pe = sum(pa[c] / n * pb[c] / n for c in set(a) | set(b))
    return ((po - pe) / (1 - pe) if pe < 1 else float("nan")), po

def boot(a, b, rng, reps=5000):
    a = np.array(a, dtype=object); b = np.array(b, dtype=object); n = len(a); ks = []
    for _ in range(reps):
        idx = rng.integers(0, n, n); k, _ = kappa(a[idx], b[idx])
        if not np.isnan(k): ks.append(k)
    return [float(x) for x in np.percentile(ks, [2.5, 97.5])]

def cp(k, n, alpha=0.05):
    def tail_ge(p): return sum(math.comb(n, i) * p**i * (1-p)**(n-i) for i in range(k, n+1))
    def tail_le(p): return sum(math.comb(n, i) * p**i * (1-p)**(n-i) for i in range(0, k+1))
    def solve(f, target, increasing):
        lo, hi = 0.0, 1.0
        for _ in range(200):
            mid = (lo + hi) / 2
            if (f(mid) < target) == increasing: lo = mid
            else: hi = mid
        return (lo + hi) / 2
    lower = 0.0 if k == 0 else solve(tail_ge, alpha / 2, True)
    upper = 1.0 if k == n else solve(tail_le, alpha / 2, False)
    return [lower, upper]

def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("a"); ap.add_argument("b")
    ap.add_argument("--exclude", default="")
    ap.add_argument("--seed", type=int, default=20261103)
    args = ap.parse_args()
    A = {c["id"]: c for c in json.load(open(args.a))}
    B = {c["id"]: c for c in json.load(open(args.b))}
    assert sorted(A) == sorted(B), "coders coded different unit sets"
    excl = {x.strip() for x in args.exclude.split(",") if x.strip()}
    ids = [i for i in sorted(A) if i not in excl]
    mech = [i for i in ids if i.startswith("M")]; inc = [i for i in ids if i.startswith("I")]
    rng = np.random.default_rng(args.seed)
    out = {"n_mechanism": len(mech), "n_incident": len(inc), "excluded": sorted(excl), "fields": {}}
    for f, units in (("layer", mech), ("defect_origin", inc), ("control_gap", inc), ("fix_layer", inc)):
        a = [str(A[i][f]).upper() for i in units]; b = [str(B[i][f]).upper() for i in units]
        k, po = kappa(a, b); ci = boot(a, b, rng)
        agree = sum(x == y for x, y in zip(a, b))
        rec = {"n": len(units), "agree": agree, "kappa": round(k, 3), "boot_ci": [round(ci[0], 2), round(ci[1], 2)],
               "dist_A": dict(Counter(a)), "dist_B": dict(Counter(b))}
        if agree == len(units):
            rec["note"] = "all agree: bootstrap interval is degenerate"
            rec["cp_ci_raw_agreement"] = [round(x, 3) for x in cp(agree, len(units))]
        if f != "layer":
            both_sub = [(x, y) for x, y in zip(a, b) if x not in INDETERMINATE and y not in INDETERMINATE]
            rec["both_indeterminate"] = sum(x in INDETERMINATE and y in INDETERMINATE for x, y in zip(a, b))
            rec["both_substantive"] = len(both_sub)
            rec["both_substantive_agree"] = sum(x == y for x, y in both_sub)
        rec["disagreements"] = [f"{i}: {x} vs {y}" for i, x, y in zip(units, a, b) if x != y]
        out["fields"][f] = rec
    fa = [bool(A[i]["ambiguous"]) for i in ids]; fb = [bool(B[i]["ambiguous"]) for i in ids]
    kf, _ = kappa(fa, fb)
    def reasons(C):
        return dict(Counter((C[i]["amb_reason"] or "").split(":")[0].split(" ")[0].split(";")[0].strip()
                            for i in ids if C[i]["ambiguous"]))
    out["ambiguity"] = {"flagged_A": sum(fa), "flagged_B": sum(fb), "flag_agree": sum(x == y for x, y in zip(fa, fb)),
                        "flag_kappa": round(kf, 3), "reasons_A": reasons(A), "reasons_B": reasons(B)}
    print(json.dumps(out, indent=1))

if __name__ == "__main__":
    main()

